Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons

We obtain for the first time the analytic two-loop four-point MHV lightlike form factor of the stress-tensor supermultiplet in planar ${\cal N}=4$ SYM where the momentum $q$ carried by the operator is taken to be massless. Remarkably, we find that the two-loop result can be constrained uniquely by the infrared divergences and the collinear limits using the master-bootstrap method. Moreover, the remainder function depends only on three dual conformal invariant variables, which can be understood from a hidden dual conformal symmetry of the form factor arising in the lightlike limit of $q$. The symbol alphabet of the remainder contains only nine letters, which are closed under the action of the dihedral group $D_4$. Based on the dual description in terms of periodic Wilson lines (null-wrapped polygons), we also consider a new OPE picture for the lightlike form factors and introduce a new form factor transition that corresponds to the three-point lightlike form factor. With the form factor results up to two loops, we make some all-loop predictions using the OPE picture.

==> anc/1_FormFactor_in_Masters.m <==
(* ::Package:: *)

(*
This is the first ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons" 
by Yuanhong Guo, Lei Wang and Gang Yang
*)

(* 
We provide the two-loop four-point lightlike form factor of stress-tensor multiplet 
in planar N=4 SYM in terms of the uniformly transcendental (UT) master integrals.

Notation for the UT integrals, denoted as mi[T,{i,j,l,m,n},N] is following:
T means the T-th topology;
{i,j,k,l,m} implies the order of external momenta,
in which {1,2,3,4} represents the on-shell momenta {p1,p2,p3,p4}
and {5} denotes the momentum (-q) carried by the operator;
N means the N-th integral in the list for T-th topology, 
where the list is given in the file '2_UT_Master_Definition.m'.
*)

((-1 + B)*mi[1, {1, 2, 3, 4, 5}, 2])/2 + ((-1 + B)*mi[1, {1, 2, 3, 4, 5}, 3])/
  4 + mi[1, {1, 2, 3, 4, 5}, 4]/4 - mi[1, {1, 2, 3, 4, 5}, 5]/2 + 
 mi[1, {1, 2, 3, 4, 5}, 6] - mi[1, {1, 2, 3, 4, 5}, 18]/2 + 
 mi[1, {1, 2, 3, 5, 4}, 1]/2 + ((1 - B)*mi[1, {1, 2, 3, 5, 4}, 2])/2 + 
 ((-1 - B)*mi[1, {1, 2, 3, 5, 4}, 3])/4 - mi[1, {1, 2, 3, 5, 4}, 4]/4 + 
 mi[1, {1, 2, 3, 5, 4}, 7]/2 + mi[1, {1, 2, 3, 5, 4}, 9]/2 - 
 mi[1, {1, 2, 3, 5, 4}, 11]/4 + mi[1, {1, 2, 3, 5, 4}, 16]/2 - 
 mi[1, {1, 2, 3, 5, 4}, 17] - mi[1, {1, 2, 3, 5, 4}, 21]/2 - 
 mi[1, {1, 2, 3, 5, 4}, 22] - 3*mi[1, {1, 2, 3, 5, 4}, 27] + 
 6*mi[1, {1, 2, 3, 5, 4}, 28] + 6*mi[1, {1, 2, 3, 5, 4}, 31] - 
 3*mi[1, {1, 2, 3, 5, 4}, 32] - (3*mi[1, {1, 2, 3, 5, 4}, 35])/2 - 
 3*mi[1, {1, 2, 3, 5, 4}, 36] + mi[1, {1, 2, 3, 5, 4}, 37]/2 + 
 mi[1, {1, 2, 3, 5, 4}, 40]/2 - (3*mi[1, {1, 2, 3, 5, 4}, 41])/2 - 
 3*mi[1, {1, 2, 3, 5, 4}, 44] + mi[1, {1, 2, 3, 5, 4}, 47]/2 + 
 mi[1, {1, 2, 3, 5, 4}, 48]/2 + mi[1, {1, 2, 3, 5, 4}, 50]/2 + 
 mi[1, {1, 2, 3, 5, 4}, 51]/2 - 2*mi[1, {1, 2, 3, 5, 4}, 52] - 
 2*mi[1, {1, 2, 3, 5, 4}, 53] + 2*mi[1, {1, 2, 3, 5, 4}, 54] + 
 2*mi[1, {1, 2, 3, 5, 4}, 56] - 5*mi[1, {1, 2, 3, 5, 4}, 57] + 
 5*mi[1, {1, 2, 3, 5, 4}, 58] + 5*mi[1, {1, 2, 3, 5, 4}, 59] - 
 5*mi[1, {1, 2, 3, 5, 4}, 60] + 5*mi[1, {1, 2, 3, 5, 4}, 61] + 
 ((-1 - B)*mi[1, {1, 4, 3, 2, 5}, 2])/2 + 
 ((-1 - B)*mi[1, {1, 4, 3, 2, 5}, 3])/4 + mi[1, {1, 4, 3, 2, 5}, 4]/4 - 
 mi[1, {1, 4, 3, 2, 5}, 5]/2 + mi[1, {1, 4, 3, 2, 5}, 6] + 
 mi[1, {1, 4, 3, 2, 5}, 13] - mi[1, {1, 4, 3, 2, 5}, 18]/2 - 
 mi[1, {1, 4, 3, 2, 5}, 21]/2 + ((-1 - 3*B)*mi[1, {1, 4, 3, 2, 5}, 22])/2 - 
 mi[1, {1, 4, 3, 2, 5}, 24]/2 + ((-1 + 3*B)*mi[1, {1, 4, 3, 2, 5}, 25])/2 + 
 mi[1, {1, 4, 3, 2, 5}, 39] + mi[1, {1, 4, 3, 2, 5}, 43] + 
 mi[1, {1, 5, 2, 3, 4}, 1]/4 + ((-1 + B)*mi[1, {1, 5, 2, 3, 4}, 2])/2 - 
 mi[1, {1, 5, 2, 3, 4}, 3]/4 + mi[1, {1, 5, 2, 3, 4}, 7]/4 - 
 mi[1, {1, 5, 2, 3, 4}, 8]/2 + mi[1, {1, 5, 2, 3, 4}, 9]/4 + 
 mi[1, {1, 5, 2, 3, 4}, 14] + 6*mi[1, {1, 5, 2, 3, 4}, 15] + 
 3*mi[1, {1, 5, 2, 3, 4}, 29] + 3*mi[1, {1, 5, 2, 3, 4}, 30] + 
 mi[1, {1, 5, 4, 3, 2}, 1]/4 + ((-1 - B)*mi[1, {1, 5, 4, 3, 2}, 2])/2 - 
 mi[1, {1, 5, 4, 3, 2}, 3]/4 + mi[1, {1, 5, 4, 3, 2}, 7]/4 - 
 mi[1, {1, 5, 4, 3, 2}, 8]/2 + mi[1, {1, 5, 4, 3, 2}, 9]/4 + 
 mi[1, {1, 5, 4, 3, 2}, 14] + 6*mi[1, {1, 5, 4, 3, 2}, 15] + 
 mi[1, {1, 5, 4, 3, 2}, 20] + 3*mi[1, {1, 5, 4, 3, 2}, 29] + 
 3*mi[1, {1, 5, 4, 3, 2}, 30] + 9*mi[1, {1, 5, 4, 3, 2}, 49] + 
 ((-1 + B)*mi[1, {2, 1, 4, 3, 5}, 2])/2 + 
 ((-1 + B)*mi[1, {2, 1, 4, 3, 5}, 3])/4 + mi[1, {2, 1, 4, 3, 5}, 4]/4 - 
 mi[1, {2, 1, 4, 3, 5}, 5]/2 + mi[1, {2, 1, 4, 3, 5}, 6] + 
 mi[1, {2, 1, 4, 3, 5}, 11] + mi[1, {2, 1, 4, 3, 5}, 13] - 
 mi[1, {2, 1, 4, 3, 5}, 18]/2 - mi[1, {2, 1, 4, 3, 5}, 21]/2 + 
 ((-1 - 3*B)*mi[1, {2, 1, 4, 3, 5}, 22])/2 - mi[1, {2, 1, 4, 3, 5}, 24]/2 + 
 ((-1 + 3*B)*mi[1, {2, 1, 4, 3, 5}, 25])/2 + mi[1, {2, 1, 4, 3, 5}, 39] + 
 mi[1, {2, 1, 4, 3, 5}, 43] + ((-1 - B)*mi[1, {2, 3, 4, 1, 5}, 2])/2 + 
 ((-1 - B)*mi[1, {2, 3, 4, 1, 5}, 3])/4 + mi[1, {2, 3, 4, 1, 5}, 4]/4 - 
 mi[1, {2, 3, 4, 1, 5}, 5]/2 + mi[1, {2, 3, 4, 1, 5}, 6] - 
 mi[1, {2, 3, 4, 1, 5}, 18]/2 + mi[1, {2, 3, 4, 5, 1}, 1]/2 + 
 ((1 + B)*mi[1, {2, 3, 4, 5, 1}, 2])/2 + ((-1 + B)*mi[1, {2, 3, 4, 5, 1}, 3])/
  4 - mi[1, {2, 3, 4, 5, 1}, 4]/4 + mi[1, {2, 3, 4, 5, 1}, 7]/2 + 
 mi[1, {2, 3, 4, 5, 1}, 9]/2 - mi[1, {2, 3, 4, 5, 1}, 11]/4 + 
 mi[1, {2, 3, 4, 5, 1}, 16]/2 - mi[1, {2, 3, 4, 5, 1}, 17] - 
 mi[1, {2, 3, 4, 5, 1}, 21]/2 - mi[1, {2, 3, 4, 5, 1}, 22] - 
 3*mi[1, {2, 3, 4, 5, 1}, 27] + 6*mi[1, {2, 3, 4, 5, 1}, 28] + 
 6*mi[1, {2, 3, 4, 5, 1}, 31] - (3*mi[1, {2, 3, 4, 5, 1}, 35])/2 - 
 3*mi[1, {2, 3, 4, 5, 1}, 36] + mi[1, {2, 3, 4, 5, 1}, 37]/2 + 
 mi[1, {2, 3, 4, 5, 1}, 40]/2 - (3*mi[1, {2, 3, 4, 5, 1}, 41])/2 - 
 3*mi[1, {2, 3, 4, 5, 1}, 44] + mi[1, {2, 3, 4, 5, 1}, 47]/2 + 
 mi[1, {2, 3, 4, 5, 1}, 48]/2 - 2*mi[1, {2, 3, 4, 5, 1}, 52] - 
 2*mi[1, {2, 3, 4, 5, 1}, 53] + 2*mi[1, {2, 3, 4, 5, 1}, 54] + 
 2*mi[1, {2, 3, 4, 5, 1}, 56] + 5*mi[1, {2, 3, 4, 5, 1}, 59] - 
 5*mi[1, {2, 3, 4, 5, 1}, 60] + mi[1, {2, 5, 1, 4, 3}, 1]/4 + 
 ((-1 + B)*mi[1, {2, 5, 1, 4, 3}, 2])/2 - mi[1, {2, 5, 1, 4, 3}, 3]/4 + 
 mi[1, {2, 5, 1, 4, 3}, 7]/4 - mi[1, {2, 5, 1, 4, 3}, 8]/2 + 
 mi[1, {2, 5, 1, 4, 3}, 9]/4 + mi[1, {2, 5, 1, 4, 3}, 14] + 
 6*mi[1, {2, 5, 1, 4, 3}, 15] + mi[1, {2, 5, 1, 4, 3}, 20] + 
 3*mi[1, {2, 5, 1, 4, 3}, 29] + 3*mi[1, {2, 5, 1, 4, 3}, 30] + 
 9*mi[1, {2, 5, 1, 4, 3}, 49] + mi[1, {2, 5, 3, 4, 1}, 1]/4 + 
 ((-1 - B)*mi[1, {2, 5, 3, 4, 1}, 2])/2 - mi[1, {2, 5, 3, 4, 1}, 3]/4 + 
 mi[1, {2, 5, 3, 4, 1}, 7]/4 - mi[1, {2, 5, 3, 4, 1}, 8]/2 + 
 mi[1, {2, 5, 3, 4, 1}, 9]/4 + mi[1, {2, 5, 3, 4, 1}, 14] + 
 6*mi[1, {2, 5, 3, 4, 1}, 15] + 3*mi[1, {2, 5, 3, 4, 1}, 29] + 
 3*mi[1, {2, 5, 3, 4, 1}, 30] + ((-1 - B)*mi[1, {3, 2, 1, 4, 5}, 2])/2 + 
 ((-1 - B)*mi[1, {3, 2, 1, 4, 5}, 3])/4 + mi[1, {3, 2, 1, 4, 5}, 4]/4 - 
 mi[1, {3, 2, 1, 4, 5}, 5]/2 + mi[1, {3, 2, 1, 4, 5}, 6] + 
 mi[1, {3, 2, 1, 4, 5}, 11] + mi[1, {3, 2, 1, 4, 5}, 13] - 
 mi[1, {3, 2, 1, 4, 5}, 18]/2 - mi[1, {3, 2, 1, 4, 5}, 21]/2 + 
 ((-1 + 3*B)*mi[1, {3, 2, 1, 4, 5}, 22])/2 - mi[1, {3, 2, 1, 4, 5}, 24]/2 + 
 ((-1 - 3*B)*mi[1, {3, 2, 1, 4, 5}, 25])/2 + mi[1, {3, 2, 1, 4, 5}, 39] + 
 mi[1, {3, 2, 1, 4, 5}, 43] - 3*mi[1, {3, 2, 1, 4, 5}, 51] - 
 3*mi[1, {3, 2, 1, 4, 5}, 52] + ((-1 + B)*mi[1, {3, 4, 1, 2, 5}, 2])/2 + 
 ((-1 + B)*mi[1, {3, 4, 1, 2, 5}, 3])/4 + mi[1, {3, 4, 1, 2, 5}, 4]/4 - 
 mi[1, {3, 4, 1, 2, 5}, 5]/2 + mi[1, {3, 4, 1, 2, 5}, 6] - 
 mi[1, {3, 4, 1, 2, 5}, 18]/2 + mi[1, {3, 4, 1, 5, 2}, 1]/2 + 
 ((1 - B)*mi[1, {3, 4, 1, 5, 2}, 2])/2 + ((-1 - B)*mi[1, {3, 4, 1, 5, 2}, 3])/
  4 - mi[1, {3, 4, 1, 5, 2}, 4]/4 + mi[1, {3, 4, 1, 5, 2}, 7]/2 + 
 mi[1, {3, 4, 1, 5, 2}, 9]/2 - mi[1, {3, 4, 1, 5, 2}, 11]/4 + 
 mi[1, {3, 4, 1, 5, 2}, 16]/2 - mi[1, {3, 4, 1, 5, 2}, 17] - 
 mi[1, {3, 4, 1, 5, 2}, 21]/2 - mi[1, {3, 4, 1, 5, 2}, 22] - 
 3*mi[1, {3, 4, 1, 5, 2}, 27] + 6*mi[1, {3, 4, 1, 5, 2}, 28] + 
 6*mi[1, {3, 4, 1, 5, 2}, 31] - (3*mi[1, {3, 4, 1, 5, 2}, 35])/2 - 
 3*mi[1, {3, 4, 1, 5, 2}, 36] + mi[1, {3, 4, 1, 5, 2}, 37]/2 + 
 mi[1, {3, 4, 1, 5, 2}, 40]/2 - (3*mi[1, {3, 4, 1, 5, 2}, 41])/2 - 
 3*mi[1, {3, 4, 1, 5, 2}, 44] + mi[1, {3, 4, 1, 5, 2}, 47]/2 + 
 mi[1, {3, 4, 1, 5, 2}, 48]/2 - 2*mi[1, {3, 4, 1, 5, 2}, 52] - 
 2*mi[1, {3, 4, 1, 5, 2}, 53] + 2*mi[1, {3, 4, 1, 5, 2}, 54] + 
 2*mi[1, {3, 4, 1, 5, 2}, 56] - 5*mi[1, {3, 4, 1, 5, 2}, 60] + 
 mi[1, {3, 5, 2, 1, 4}, 1]/4 + ((-1 - B)*mi[1, {3, 5, 2, 1, 4}, 2])/2 - 
 mi[1, {3, 5, 2, 1, 4}, 3]/4 + mi[1, {3, 5, 2, 1, 4}, 7]/4 - 
 mi[1, {3, 5, 2, 1, 4}, 8]/2 + mi[1, {3, 5, 2, 1, 4}, 9]/4 + 
 mi[1, {3, 5, 2, 1, 4}, 14] + 6*mi[1, {3, 5, 2, 1, 4}, 15] + 
 mi[1, {3, 5, 2, 1, 4}, 20] + 3*mi[1, {3, 5, 2, 1, 4}, 29] + 
 3*mi[1, {3, 5, 2, 1, 4}, 30] + 9*mi[1, {3, 5, 2, 1, 4}, 49] + 
 mi[1, {3, 5, 4, 1, 2}, 1]/4 + ((-1 + B)*mi[1, {3, 5, 4, 1, 2}, 2])/2 - 
 mi[1, {3, 5, 4, 1, 2}, 3]/4 + mi[1, {3, 5, 4, 1, 2}, 7]/4 - 
 mi[1, {3, 5, 4, 1, 2}, 8]/2 + mi[1, {3, 5, 4, 1, 2}, 9]/4 + 
 mi[1, {3, 5, 4, 1, 2}, 14] + 6*mi[1, {3, 5, 4, 1, 2}, 15] + 
 3*mi[1, {3, 5, 4, 1, 2}, 29] + 3*mi[1, {3, 5, 4, 1, 2}, 30] + 
 ((-1 - B)*mi[1, {4, 1, 2, 3, 5}, 2])/2 + 
 ((-1 - B)*mi[1, {4, 1, 2, 3, 5}, 3])/4 + mi[1, {4, 1, 2, 3, 5}, 4]/4 - 
 mi[1, {4, 1, 2, 3, 5}, 5]/2 + mi[1, {4, 1, 2, 3, 5}, 6] - 
 mi[1, {4, 1, 2, 3, 5}, 18]/2 + mi[1, {4, 1, 2, 5, 3}, 1]/2 + 
 ((1 + B)*mi[1, {4, 1, 2, 5, 3}, 2])/2 + ((-1 + B)*mi[1, {4, 1, 2, 5, 3}, 3])/
  4 - mi[1, {4, 1, 2, 5, 3}, 4]/4 + mi[1, {4, 1, 2, 5, 3}, 7]/2 + 
 mi[1, {4, 1, 2, 5, 3}, 9]/2 - mi[1, {4, 1, 2, 5, 3}, 11]/4 + 
 mi[1, {4, 1, 2, 5, 3}, 16]/2 - mi[1, {4, 1, 2, 5, 3}, 17] - 
 mi[1, {4, 1, 2, 5, 3}, 21]/2 - mi[1, {4, 1, 2, 5, 3}, 22] - 
 3*mi[1, {4, 1, 2, 5, 3}, 27] + 6*mi[1, {4, 1, 2, 5, 3}, 28] + 
 6*mi[1, {4, 1, 2, 5, 3}, 31] - (3*mi[1, {4, 1, 2, 5, 3}, 35])/2 - 
 3*mi[1, {4, 1, 2, 5, 3}, 36] + mi[1, {4, 1, 2, 5, 3}, 37]/2 + 
 mi[1, {4, 1, 2, 5, 3}, 40]/2 - (3*mi[1, {4, 1, 2, 5, 3}, 41])/2 - 
 2*mi[1, {4, 1, 2, 5, 3}, 52] - 2*mi[1, {4, 1, 2, 5, 3}, 53] + 
 2*mi[1, {4, 1, 2, 5, 3}, 54] + 2*mi[1, {4, 1, 2, 5, 3}, 56] + 
 ((-1 + B)*mi[1, {4, 3, 2, 1, 5}, 2])/2 + 
 ((-1 + B)*mi[1, {4, 3, 2, 1, 5}, 3])/4 + mi[1, {4, 3, 2, 1, 5}, 4]/4 - 
 mi[1, {4, 3, 2, 1, 5}, 5]/2 + mi[1, {4, 3, 2, 1, 5}, 6] + 
 mi[1, {4, 3, 2, 1, 5}, 13] - mi[1, {4, 3, 2, 1, 5}, 18]/2 - 
 mi[1, {4, 3, 2, 1, 5}, 21]/2 + ((-1 + 3*B)*mi[1, {4, 3, 2, 1, 5}, 22])/2 - 
 mi[1, {4, 3, 2, 1, 5}, 24]/2 + ((-1 - 3*B)*mi[1, {4, 3, 2, 1, 5}, 25])/2 + 
 mi[1, {4, 3, 2, 1, 5}, 39] + mi[1, {4, 3, 2, 1, 5}, 43] - 
 3*mi[1, {4, 3, 2, 1, 5}, 51] - 3*mi[1, {4, 3, 2, 1, 5}, 52] + 
 mi[1, {4, 5, 1, 2, 3}, 1]/4 + ((-1 - B)*mi[1, {4, 5, 1, 2, 3}, 2])/2 - 
 mi[1, {4, 5, 1, 2, 3}, 3]/4 + mi[1, {4, 5, 1, 2, 3}, 7]/4 - 
 mi[1, {4, 5, 1, 2, 3}, 8]/2 + mi[1, {4, 5, 1, 2, 3}, 9]/4 + 
 mi[1, {4, 5, 1, 2, 3}, 14] + 6*mi[1, {4, 5, 1, 2, 3}, 15] + 
 3*mi[1, {4, 5, 1, 2, 3}, 29] + 3*mi[1, {4, 5, 1, 2, 3}, 30] + 
 mi[1, {4, 5, 3, 2, 1}, 1]/4 + ((-1 + B)*mi[1, {4, 5, 3, 2, 1}, 2])/2 - 
 mi[1, {4, 5, 3, 2, 1}, 3]/4 + mi[1, {4, 5, 3, 2, 1}, 7]/4 - 
 mi[1, {4, 5, 3, 2, 1}, 8]/2 + mi[1, {4, 5, 3, 2, 1}, 9]/4 + 
 mi[1, {4, 5, 3, 2, 1}, 14] + 6*mi[1, {4, 5, 3, 2, 1}, 15] + 
 mi[1, {4, 5, 3, 2, 1}, 20] + 3*mi[1, {4, 5, 3, 2, 1}, 29] + 
 3*mi[1, {4, 5, 3, 2, 1}, 30] + 9*mi[1, {4, 5, 3, 2, 1}, 49] + 
 ((1 - B)*mi[2, {1, 2, 3, 4, 5}, 1])/8 + ((1 + B)*mi[2, {1, 2, 3, 4, 5}, 2])/
  8 + mi[2, {1, 2, 3, 4, 5}, 3]/4 - mi[2, {1, 2, 3, 4, 5}, 4]/8 - 
 mi[2, {1, 2, 3, 4, 5}, 6]/8 + mi[2, {1, 2, 3, 4, 5}, 7]/4 + 
 mi[2, {1, 2, 3, 4, 5}, 10]/4 + (3*mi[2, {1, 2, 3, 4, 5}, 11])/8 + 
 (3*mi[2, {1, 2, 3, 4, 5}, 13])/8 - mi[2, {1, 2, 3, 4, 5}, 15]/4 - 
 (B*mi[2, {1, 2, 3, 4, 5}, 16])/2 + mi[2, {1, 2, 3, 4, 5}, 21]/4 + 
 (3*mi[2, {1, 2, 3, 4, 5}, 23])/4 + ((1 + B)*mi[2, {2, 3, 4, 1, 5}, 1])/8 + 
 ((1 - B)*mi[2, {2, 3, 4, 1, 5}, 2])/8 + mi[2, {2, 3, 4, 1, 5}, 3]/4 + 
 (3*mi[2, {2, 3, 4, 1, 5}, 4])/8 - (B*mi[2, {2, 3, 4, 1, 5}, 5])/4 + 
 (3*mi[2, {2, 3, 4, 1, 5}, 6])/8 + mi[2, {2, 3, 4, 1, 5}, 7]/4 + 
 mi[2, {2, 3, 4, 1, 5}, 10]/4 + (3*mi[2, {2, 3, 4, 1, 5}, 11])/8 + 
 (3*mi[2, {2, 3, 4, 1, 5}, 13])/8 + (3*mi[2, {2, 3, 4, 1, 5}, 15])/4 + 
 (B*mi[2, {2, 3, 4, 1, 5}, 16])/2 + mi[2, {2, 3, 4, 1, 5}, 21]/4 + 
 (3*mi[2, {2, 3, 4, 1, 5}, 23])/4 + ((1 - B)*mi[2, {3, 4, 1, 2, 5}, 1])/8 + 
 ((1 + B)*mi[2, {3, 4, 1, 2, 5}, 2])/8 + mi[2, {3, 4, 1, 2, 5}, 3]/4 + 
 (3*mi[2, {3, 4, 1, 2, 5}, 4])/8 + (B*mi[2, {3, 4, 1, 2, 5}, 5])/4 + 
 (3*mi[2, {3, 4, 1, 2, 5}, 6])/8 + mi[2, {3, 4, 1, 2, 5}, 7]/4 + 
 mi[2, {3, 4, 1, 2, 5}, 10]/4 - mi[2, {3, 4, 1, 2, 5}, 11]/8 + 
 (B*mi[2, {3, 4, 1, 2, 5}, 12])/4 - mi[2, {3, 4, 1, 2, 5}, 13]/8 + 
 (3*mi[2, {3, 4, 1, 2, 5}, 15])/4 + mi[2, {3, 4, 1, 2, 5}, 21]/4 - 
 mi[2, {3, 4, 1, 2, 5}, 23]/4 + ((1 + B)*mi[2, {4, 1, 2, 3, 5}, 1])/8 + 
 ((1 - B)*mi[2, {4, 1, 2, 3, 5}, 2])/8 + mi[2, {4, 1, 2, 3, 5}, 3]/4 - 
 mi[2, {4, 1, 2, 3, 5}, 4]/8 - mi[2, {4, 1, 2, 3, 5}, 6]/8 + 
 mi[2, {4, 1, 2, 3, 5}, 7]/4 + mi[2, {4, 1, 2, 3, 5}, 10]/4 - 
 mi[2, {4, 1, 2, 3, 5}, 11]/8 - (B*mi[2, {4, 1, 2, 3, 5}, 12])/4 - 
 mi[2, {4, 1, 2, 3, 5}, 13]/8 - mi[2, {4, 1, 2, 3, 5}, 15]/4 + 
 mi[2, {4, 1, 2, 3, 5}, 21]/4 - mi[2, {4, 1, 2, 3, 5}, 23]/4 - 
 B*mi[3, {1, 4, 2, 3, 5}, 1] - mi[3, {1, 4, 2, 3, 5}, 2] - 
 B*mi[3, {1, 4, 2, 3, 5}, 3] + (-1 - B)*mi[3, {1, 4, 2, 3, 5}, 4] - 
 (B*mi[3, {1, 4, 2, 3, 5}, 5])/2 - (B*mi[3, {1, 4, 2, 3, 5}, 6])/2 + 
 mi[3, {1, 4, 2, 3, 5}, 7]/2 + mi[3, {1, 4, 2, 3, 5}, 8]/2 + 
 B*mi[3, {2, 1, 3, 4, 5}, 1] - mi[3, {2, 1, 3, 4, 5}, 2] + 
 B*mi[3, {2, 1, 3, 4, 5}, 3] + (-1 + B)*mi[3, {2, 1, 3, 4, 5}, 4] + 
 (B*mi[3, {2, 1, 3, 4, 5}, 5])/2 + (B*mi[3, {2, 1, 3, 4, 5}, 6])/2 + 
 mi[3, {2, 1, 3, 4, 5}, 7]/2 + mi[3, {2, 1, 3, 4, 5}, 8]/2


==> anc/2_UT_Masters_Defination.m <==
(* ::Package:: *)

(*
This is the second ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons" 
by Yuanhong Guo, Lei Wang and Gang Yang
*)

(* 
This file provides the definition of UT master integrals used in the file 
'1_FormFactor_in_Masters.m' for the lightlike two-loop four-point form factor. 
*)

(* Propogator lists of three topologies for two-loop five-point integrals *)
MasterPropogators = {
  {l1, l1 + p1, l1 + p1 + p2, l2 + p1 + p2, l2 + p1 + p2 + p3, l2 + p1 + p2 + p3 + p4, l2, l1 - l2,
  l1 + p3, l1 - p1 - p2 - p3 - p4, l2 + p1},
  {l1, l1 - p1, l1 - p1 - p2, l1 - p1 - p2 - p3, l1 + l2 + p4, l1 + l2, l2, l2 + p1 + p2 + p3 + p4,
  l2 + p1, l2 + p1 + p2, l2 + p1 + p2 + p3},
  {l1, l1 - p3, l1 - p1 - p3, l2 - p2 - p4, l2 - p4, l2, l1 + l2, l1 + l2 - p1 - p2 - p3 - p4,
  l2 + p3, l1 + p4, l1 + p2 + p4}}

(* 
Rules for independent Mandelstam variables, chosen as {s12, s23, s34, s1q, s4q}. 
Here q = p1 + p2 + p3 + p4, and for the lightlike FF, we have q^2 = 0.
*)
Replacement = {
  p1^2 -> 0, p1 p2 -> s12/2, p1 p3 -> 1/2 (-s12 - s23 - s4q), 
  p1 p4 -> 1/2 (s1q + s23 + s4q), p1 p2 -> s12/2, p2^2 -> 0, 
  p2 p3 -> s23/2, p2 p4 -> 1/2 (-s1q - s23 - s34), 
  p1 p3 -> 1/2 (-s12 - s23 - s4q), p2 p3 -> s23/2, p3^2 -> 0, 
  p3 p4 -> s34/2, p1 p4 -> 1/2 (s1q + s23 + s4q), 
  p2 p4 -> 1/2 (-s1q - s23 - s34), p3 p4 -> s34/2, p4^2 -> 0}

(* 
Definitation of UT master integrals, following arXiv:1807.11522 by Abreu, Page, and Zeng.
The number of master integrals for the three topologies are {61, 73, 108}.
MasterDefinitions[[T,N]] gives the definition of mi[T,{1,2,3,4,5},N] in the file '1_FormFactor_in_Masters.m'.
F is defined as F[T-th topologies, {the power of propogators}].
Noticing The tr5 is odd-parity variable: tr5 = 4*I*epsilon[p1,p2,p3,p4].
*)
MasterDefinitions = {

 (* First topology *)
  {-(s12*s34*s4q*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}]), 
  -1/2*(s12*(s23^2*s34 + 2*(s1q + s34)*s4q^2 - s12*(-2*s1q + s23)*
        (s1q + s23 + 2*s4q) + s23*(3*s1q*s4q + s34*(-2*s1q + 3*s4q)))*
      F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s12*(2*s12^2*(-2*s1q + s23) - s12*(s1q + s34)*(-3*s1q + 3*s23 + 2*s4q) + 
      (s1q + s34)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*(s12^2*(-s1q + 5*s23) - s23*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(3*s23^2 - (s1q + s34)*s4q + s23*(-3*s1q - 3*s34 + 4*s4q)))*
     F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*(s12*(-2*s23^2 + s23*(-s1q - 5*s34) - s1q*(-s1q - s34)) + 
      (s1q + s34)*(s23*(3*s34 - 2*s4q) - (-s1q - s34)*s4q))*
     F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*(-3*s12^2*(s1q + s23) + s12*(s23*(5*s34 - 2*s4q) + 
        s34*(2*s1q - s4q) - 5*s1q*s4q) - 2*(s23*s34^2 + (s1q + s34)*s4q^2))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s12*(s12^2*(-s1q^2 + s1q*s23 + 2*s23^2) + 
      s23*s34*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(-3*s23^2*s34 + s1q*(-s1q - s34)*s4q - 2*s23*(-s1q + s34)*s4q))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*(s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + s1q*s4q) + 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - (s12*(s12^2*(-s1q - s23) - 
      s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s12*s34*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - (s1q + s34)*s4q)*
     F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s12*s34*(-s12 + s34 - s4q)*s4q*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    tr5 + (s12*s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*s1q*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s12*s1q*(2*s12^2 - s23*s34 - (s1q + s34)*s4q + 
      s12*(-s1q + s23 - 2*s34 + 2*s4q))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + (s12*(s12 + s23 + s4q)*(s12*(-s1q + s23) - s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*(-(s23^2*s34) + s12*(s23^2 - s1q*s34 + s23*(s1q + s34)) - 
      s34*(s1q + s34)*s4q + s23*(-s34^2 + s34*(-2*s1q - s4q) + s1q*s4q))*
     F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s12*(-s12 + s34 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s12*s1q*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*s1q*(s23*s34 + s12*(-s1q - s23 - 2*s4q) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (s12*(s12*(s23^2 - s23*(-s1q - s4q) - s1q*s4q) + 
      (-s23 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s12^2*s1q*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s12^2*s1q*(s12 - s1q - s34)*
     F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/tr5 - 
   (s12^2*(s12*(-s1q + s23) - s23*(2*s1q + s34) - (s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s12^2*s1q*(2*s12^2 - s23*s34 - (s1q + s34)*s4q + 
      s12*(-s1q + s23 - 2*s34 + 2*s4q))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + (s12^2*(s12*(-s1q + s23) - s23*(2*s1q + s34) - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (s12^2*s23*(s12 + s23 + s4q)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    tr5 - (s12^2*(s12 + s23 + s4q)*(s12*(-s1q + s23) - s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s12*(s12*(s23*(-s1q + s34) - s1q*(s1q + s34)) + 
      (-s1q - s34)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   (s12*s23*(s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s12*(s12^2*(s23*(-s1q + s34) - s1q*(s1q + s34)) - 
      (s23*s34 - (-s1q - s34)*s4q)^2 + 
      s12*(s23^2*s34 - (2*s1q^2 + 3*s1q*s34 + s34^2)*s4q - 
        s23*(s34^2 + s1q*s4q - s34*s4q)))*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s12*tr5*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/2 - 
   (s12*(s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + s1q*s4q) + 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
       -1}])/(2*tr5) + (s12^2*s1q*(s12*(-s1q - s23) + s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (s12*(s12^2*(s1q + s23) - s4q*(-(s23*s34) - (s1q + s34)*s4q) - 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s12^2*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s12^2*(-s12 + s34 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s12^2*s1q*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5), 
  -((s12*s1q*s4q*(s12*(-s1q - s23) - s23*s34 - (s1q + s34)*s4q)*
      F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5) - 
   (s12^2*s1q*(s12*(-s1q - s23) + s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s12^2*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*s23*s34*(s12*(s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   (s12*s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (2*s12^2*s1q*s23*s34*s4q*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
  s12*s1q*s4q*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  -(s12*s4q*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}]), 
  -1/2*((s23^2*s34 + 2*(s1q + s34)*s4q^2 - s12*(-2*s1q + s23)*
        (s1q + s23 + 2*s4q) + s23*(3*s1q*s4q + s34*(-2*s1q + 3*s4q)))*
      F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((-2*s12^2*(-2*s1q + s23) + s12*(s1q + s34)*(-3*s1q + 3*s23 + 2*s4q) - 
      (s1q + s34)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2*(-s1q + 5*s23) - s23*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(3*s23^2 - (s1q + s34)*s4q + s23*(-3*s1q - 3*s34 + 4*s4q)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12*(-2*s23^2 + s23*(-s1q - 5*s34) - s1q*(-s1q - s34)) + 
      (s1q + s34)*(s23*(3*s34 - 2*s4q) - (-s1q - s34)*s4q))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((-3*s12^2*(s1q + s23) + s12*(s23*(5*s34 - 2*s4q) + s34*(2*s1q - s4q) - 
        5*s1q*s4q) - 2*(s23*s34^2 + (s1q + s34)*s4q^2))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((s12^2*(-s1q^2 + s1q*s23 + 2*s23^2) + 
      s23*s34*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(-3*s23^2*s34 + s1q*(-s1q - s34)*s4q - 2*s23*(-s1q + s34)*s4q))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*
     F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + s1q*s4q) + 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - 
   ((s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - (s1q + s34)*s4q)*
     F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-s12 + s34 - s4q)*s4q*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    tr5 + (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s1q*(2*s12^2 - s23*s34 - (s1q + s34)*s4q + 
      s12*(-s1q + s23 - 2*s34 + 2*s4q))*F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((s12 + s23 + s4q)*(s12*(-s1q + s23) - s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-(s23^2*s34) + s12*(s23^2 - s1q*s34 + s23*(s1q + s34)) - 
      s34*(s1q + s34)*s4q + s23*(-s34^2 + s34*(-2*s1q - s4q) + s1q*s4q))*
     F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s34 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s23*s34 + s12*(-s1q - s23 - 2*s4q) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12*(s23^2 - s23*(-s1q - s4q) - s1q*s4q) + 
      (-s23 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s12*s1q*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s12*s1q*(s12 - s1q - s34)*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 
       0}])/tr5 - (s12*(s12*(-s1q + s23) - s23*(2*s1q + s34) - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s12*s1q*(2*s12^2 - s23*s34 - (s1q + s34)*s4q + 
      s12*(-s1q + s23 - 2*s34 + 2*s4q))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + (s12*(s12*(-s1q + s23) - s23*(2*s1q + s34) - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (s12*s23*(s12 + s23 + s4q)*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/tr5 - 
   (s12*(s12 + s23 + s4q)*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12*(s23*(-s1q + s34) - s1q*(s1q + s34)) + 
      (-s1q - s34)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   (s23*(s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) - 
   ((-(s12^2*(s23*(-s1q + s34) - s1q*(s1q + s34))) + 
      (s23*s34 - (-s1q - s34)*s4q)^2 + 
      s12*(-(s23^2*s34) + (2*s1q^2 + 3*s1q*s34 + s34^2)*s4q + 
        s23*(s34^2 + s1q*s4q - s34*s4q)))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (tr5*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/2 - 
   ((s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + s1q*s4q) + 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 
       -1}])/(2*tr5) + (s12*s1q*(s12*(-s1q - s23) + s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2*(s1q + s23) - s4q*(-(s23*s34) - (s1q + s34)*s4q) - 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s12*(-s12 + s34 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s12*s1q*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5), 
  -(s12^2*s1q*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]), 
  s12*(s12 - s34)*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}], 
  s12^2*s23*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  s12*(s12 + s4q)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}], 
  s12*s23*s34*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  s12*s34*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}], 
  -1/2*((s23^2*s34 + 2*(s1q + s34)*s4q^2 - s12*(-2*s1q + s23)*
        (s1q + s23 + 2*s4q) + s23*(3*s1q*s4q + s34*(-2*s1q + 3*s4q)))*
      F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((-2*s12^2*(-2*s1q + s23) + s12*(s1q + s34)*(-3*s1q + 3*s23 + 2*s4q) - 
      (s1q + s34)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2*(-s1q + 5*s23) - s23*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(3*s23^2 - (s1q + s34)*s4q + s23*(-3*s1q - 3*s34 + 4*s4q)))*
     F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12*(-2*s23^2 + s23*(-s1q - 5*s34) - s1q*(-s1q - s34)) + 
      (s1q + s34)*(s23*(3*s34 - 2*s4q) - (-s1q - s34)*s4q))*
     F[1, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-3*s12^2*(s1q + s23) + s12*(s23*(5*s34 - 2*s4q) + s34*(2*s1q - s4q) - 
        5*s1q*s4q) - 2*(s23*s34^2 + (s1q + s34)*s4q^2))*
     F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   ((s12^2*(-s1q^2 + s1q*s23 + 2*s23^2) + 
      s23*s34*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(-3*s23^2*s34 + s1q*(-s1q - s34)*s4q - 2*s23*(-s1q + s34)*s4q))*
     F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*
     F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + s1q*s4q) + 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) - 
   ((s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - (s1q + s34)*s4q)*
     F[1, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-s12 + s34 - s4q)*s4q*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
    tr5 + (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + (s1q*(2*s12^2 - s23*s34 - (s1q + s34)*s4q + 
      s12*(-s1q + s23 - 2*s34 + 2*s4q))*F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) + ((s12 + s23 + s4q)*(s12*(-s1q + s23) - s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((-(s23^2*s34) + s12*(s23^2 - s1q*s34 + s23*(s1q + s34)) - 
      s34*(s1q + s34)*s4q + s23*(-s34^2 + s34*(-2*s1q - s4q) + s1q*s4q))*
     F[1, {1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s34 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s23*s34 + s12*(-s1q - s23 - 2*s4q) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12*(s23^2 - s23*(-s1q - s4q) - s1q*s4q) + 
      (-s23 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s12*s1q*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + (s12*s1q*(s12 - s1q - s34)*F[1, {1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 
       0}])/tr5 - (s12*(s12*(-s1q + s23) - s23*(2*s1q + s34) - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0}])/(2*tr5) - 
   (s12*s1q*(2*s12^2 - s23*s34 - (s1q + s34)*s4q + 
      s12*(-s1q + s23 - 2*s34 + 2*s4q))*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) + (s12*(s12*(-s1q + s23) - s23*(2*s1q + s34) - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0}])/(2*tr5) + 
   (s12*s23*(s12 + s23 + s4q)*F[1, {1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0}])/tr5 - 
   (s12*(s12 + s23 + s4q)*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12*(s23*(-s1q + s34) - s1q*(s1q + s34)) + 
      (-s1q - s34)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 1, 1, 1, 1, -1, 1, -1, 0, 0}])/(2*tr5) - 
   (s23*(s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, -1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-(s12^2*(s23*(-s1q + s34) - s1q*(s1q + s34))) + 
      (s23*s34 - (-s1q - s34)*s4q)^2 + 
      s12*(-(s23^2*s34) + (2*s1q^2 + 3*s1q*s34 + s34^2)*s4q + 
        s23*(s34^2 + s1q*s4q - s34*s4q)))*
     F[1, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   (tr5*F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   ((s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + s1q*s4q) + 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 
       -1}])/(2*tr5) + (s12*s1q*(s12*(-s1q - s23) + s23*s34 - 
      (s1q + s34)*s4q)*F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2*(s1q + s23) - s4q*(-(s23*s34) - (s1q + s34)*s4q) - 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/(2*tr5) + 
   (s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) - 
   (s12*(-s12 + s34 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s12*s1q*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5), 
  ((1 - 2*eps)*s34*s4q*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*eps), 
  ((-1 + 2*eps)*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - 
      s34*s4q)*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(4*eps*tr5) + 
   ((-1 + 2*eps)*(s12^2*(s1q + s23) + s12*(-2*s23*s34 + s34*(-s1q - s4q) + 
        s1q*s4q) + s34*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(4*eps*tr5) - 
   ((-1 + 2*eps)*(s12^2*(s1q + s23) - s4q*(-(s23*s34) - (s1q + s34)*s4q) - 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
     F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(4*eps*tr5) - 
   ((-1 + 2*eps)*s34*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - (s1q + s34)*s4q)*
     F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(4*eps*tr5) - 
   ((-1 + 2*eps)*s34*(-s12 + s34 - s4q)*s4q*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*eps*tr5) - 
   ((-1 + 2*eps)*s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(4*eps*tr5), 
  -((-s1q - s34)*s4q*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
  -1/2*((1 - 5*eps + 6*eps^2)*(s12 - s23)*(s12 - s1q - s34)*(s1q + s23 + s34)*
      (s12*(3*s23 - s4q) + s23*(s23 + s4q))*
      F[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(eps^2*s12*s23*
      (3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) - 
   ((-1 + 2*eps)*(s12*(-s1q - s23 - 2*s34) + s23*s34 + 
      (s1q + s34)*(2*s34 - s4q))*s4q*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*eps*tr5) - ((2 - 9*eps + 9*eps^2)*(s12 - s23)*
     ((-2 + 3*eps)*s12 - eps*s23)*(s12 - s1q - s34)*(s1q + s23 + s34)*
     F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*eps^3*s12*s23*
     (3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) - 
   ((1 - 5*eps + 6*eps^2)*(s12 - s23)^2*(s12 - s1q - s34)*(s1q + s23 + s34)*
     (s23 + s4q)*F[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
    (2*eps^2*s12*s23*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) + 
   ((-1 + 2*eps)*(3*s12^2*(s1q + s23) + 3*s23^2*(2*s1q + s34) + 
      s12*(-3*s23^2 - 3*s23*(3*s1q + s34) + (s1q + s34)*
         (-6*s1q + 2*s34 - 3*s4q)) - s23*(s1q + s34)*(-8*s1q - 3*s4q) - 
      2*(s1q + s34)^2*(-s1q + s34 - s4q))*s4q*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*eps*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) - 
   ((s12 - s1q - s34)*(-3*s12^2*(s1q + s23) + 
      s12*(3*s23^2 + 5*s23*(s1q + s34) - (s1q + s34)*(-2*s1q - 3*s4q)) + 
      s23*(-3*s23*s34 - (s1q + s34)*(2*s34 + s4q)))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    (2*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) + 
   ((-1 + 3*eps)*(s12 - s23)*(s12 + s23)^2*(s12 - s1q - s34)*
     (s1q + s23 + s34)*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
    (2*eps*s12*s23*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) - 
   ((s12^3*(-((1 - 4*eps)*s1q) + (-1 + 4*eps)*s23 + (-1 + eps)*s34) + 
      s23*(s23^2*((-1 + eps)*s1q + (-1 + 4*eps)*s34) + 
        2*(-1 + 2*eps)*(s1q + s34)^2*s4q + s23*(s1q + s34)*
         ((-1 + eps)*s1q + (-1 + 3*eps)*s34 - (2 - 5*eps)*s4q)) + 
      s12^2*(s23*(-((-1 + 3*eps)*s1q) + (1 - 6*eps)*s34 - (2 - 8*eps)*s4q) + 
        (-s1q - s34)*(-((1 - 3*eps)*s1q) + (-1 + eps)*s34 - 
          (-2 + 5*eps)*s4q)) + s12*((1 - 4*eps)*s23^3 - 
        2*(-1 + 2*eps)*(s1q + s34)^2*s4q + 2*s23*(s1q + s34)*
         (eps*(-s1q + s34 - 7*s4q) + 2*s4q) + s23^2*(-((-1 + 6*eps)*s1q) + 
          (1 - 3*eps)*s34 - (-2 + 8*eps)*s4q)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    (2*eps*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) - 
   ((s1q + s23 + s34)*(3*s12^2*(s1q + s23) + 
      s23*(3*s23*s34 + (s1q + s34)*(2*s34 - 3*s4q)) + 
      s12*(-3*s23^2 - 5*s23*(s1q + s34) + (-s1q - s34)*(2*s1q - s4q)))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*(-3*s12 + 2*s1q + 3*s23 + 2*s34)*tr5) + 
   ((-1 + 2*eps)*(s12 - s1q - s34)*(s1q + s34)*(s1q + s23 + s34)*s4q*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    (eps*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) + 
   (s4q*(s12^2*(s23*(-((-4 + 3*eps)*s1q) + (2 - 7*eps)*s34) + 
        (-s1q - s34)*(-((4 - 3*eps)*s1q) + (-2 + 4*eps)*s34)) + 
      (s1q + s34)*(-((2 + eps)*s23^2*s34) + 2*(-1 + eps)*(s1q + s34)^2*s4q - 
        s23*(s1q + s34)*(2*s34 - (-2 + eps)*s4q)) + 
      s12*(s23^2*(-3*eps*s1q + (2 + eps)*s34) + s23*(s1q + s34)*
         (-4*s1q + eps*(s1q + 7*s34 - 4*s4q) + 2*s4q) + 
        (s1q + s34)^2*(4*(-1 + eps)*s1q + (-2 + 4*eps)*s34 - 
          (-2 + eps)*s4q)))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*eps*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5) + 
   ((2 - 9*eps + 9*eps^2)*(s12 - s23)*(eps*(s12 - 3*s23) + 2*s23)*
     (s12 - s1q - s34)*(s1q + s23 + s34)*F[1, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
       0}])/(2*eps^3*s12*s23*(3*s12 - 2*s1q - 3*s23 - 2*s34)*tr5), 
  -((s12 - s34)*s4q*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
  s34*(s12 + s4q)*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  ((1 - 2*eps)*s34*s4q*F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*eps), 
  s34*(-s23 - s4q)*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
  ((-1 + 2*eps)*s34*(2*s23^2 + s12*(s1q + s23) + s23*(s34 - 2*(-s1q - s4q)) - 
      (-s1q - s34)*s4q)*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*eps*tr5) - ((-1 + 2*eps)*s34*(2*s23^2 + s12*(s1q + s23) + 
      s23*(s34 - 2*(-s1q - s4q)) - (-s1q - s34)*s4q)*
     F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*eps*tr5) - 
   ((-s1q - s23 - s4q)*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2*(-s1q - s23) + s1q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s1q + s34) - s34*(-2*s1q - s4q) - s1q*(-s1q + s4q)))*
     F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12 + s23 + s4q)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s12 + s23 + s4q)*(s1q + s23 + s4q)*
     F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   (s34*(s12*(-s23^2 + s23*(-s1q - s4q) + s1q*s4q) + 
      (s23 + s4q)*(s23*s34 - (-s1q - s34)*s4q))*
     F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5), 
  s12*(-s23 - s4q)*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  s12*(-s1q - s23)*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(s1q + s23 + s34)*(s1q + s23 + s4q)*
     (s12*(s1q + s23)*((-1 + 3*eps)*s34 + (-1 + eps)*s4q) + 
      (s34 - s4q)*(eps*s34*(-4*s1q - s4q) - s1q*(-s34 - s4q) - eps*s1q*s4q + 
        s23*((1 - 3*eps)*s34 - (-1 + 2*eps)*s4q)))*
     F[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps^3*s34*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
      (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
        2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))*tr5) - 
   ((s1q + s23 + s34)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(s1q + s23 + s34)*(-s1q - s23 - s4q)*
     (s12*(s1q + s23)*((-1 + eps)*s34 - (1 - 3*eps)*s4q) + 
      (s34 - s4q)*(eps*s34*(-2*s1q - s4q) - s1q*(-s34 - s4q) - 
        3*eps*s1q*s4q + s23*((1 - eps)*s34 - (-1 + 4*eps)*s4q)))*
     F[1, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/
    (2*eps^3*s4q*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
      (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
        2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))*tr5) - 
   ((1 - 5*eps + 6*eps^2)*(s1q + s23 + s34)*(s1q + s23 + s4q)*
     (2*(-1 + 2*eps)*s12^2*(s1q + s23) - s12*(-2*s1q*(2*s34 - s4q) + 
        s23*((-4 + 9*eps)*s34 - (-2 + 5*eps)*s4q) + 
        eps*(s34^2 + s34*(9*s1q - s4q) - 5*s1q*s4q)) + 
      (s34 - s4q)*(-2*s1q*s34 + (-2 + 5*eps)*s23*s34 + 
        eps*(6*s1q*s34 + s34^2 - s1q*s4q)))*
     F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps^2*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
      (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
        2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))*tr5) + 
   ((1 - 5*eps + 6*eps^2)*(s1q + s23 + s34)*(s1q + s23 + s4q)*
     (2*(-1 + 2*eps)*s12^2*(s1q + s23) + (s34 - s4q)*(eps*s23*(s34 - 6*s4q) - 
        2*(-s1q - s23)*s4q + eps*(-5*s1q - s4q)*s4q) + 
      s12*(2*s1q*(s34 - 2*s4q) + eps*s34*(-5*s1q - s4q) - 
        eps*(-9*s1q - s4q)*s4q + s23*((2 - 5*eps)*s34 - (4 - 9*eps)*s4q)))*
     F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
    (2*eps^2*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
      (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
        2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))*tr5) - 
   ((1 - 5*eps + 6*eps^2)*(s1q + s23 + s34)*(-s1q - s23 - s4q)*(s34 - s4q)^2*
     (-s12 + s34 - s4q)*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
    (2*eps*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
      (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
        2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))*tr5) - 
   (((1 - 2*eps)*s12^2*(s1q + s23)*(s34 + s4q)*((1 - 2*eps)*s23^2 - 
        s1q*(-((1 - 2*eps)*s1q) - (1 - 3*eps)*s4q) + 
        s23*(-2*(-1 + 2*eps)*s1q + (1 - 3*eps)*s34 - (-1 + 3*eps)*s4q) + 
        s34*(-((-1 + 3*eps)*s1q) - (-1 + 4*eps)*s4q)) - 
      s12*(s34 - s4q)*((1 - 2*eps)^2*s23^3*(2*s34 + s4q) - 
        s1q*(s1q + s34)*(-s1q - s4q)*(s34 + 2*s4q) + 
        s23^2*(2*(1 - 5*eps + 6*eps^2)*s34^2 - s4q*(-4*(1 - 2*eps)^2*s1q - 
            (1 - 5*eps + 7*eps^2)*s4q) - s34*(-5*(1 - 2*eps)^2*s1q - 
            (3 - 16*eps + 21*eps^2)*s4q)) - 
        eps*(-2*s1q^2*(-4*s1q - 5*s4q)*s4q + s34^2*(5*s1q^2 + 8*s1q*s4q + 
            s4q^2) + 4*s1q*s34*(s1q^2 + 4*s1q*s4q + 3*s4q^2)) + 
        eps^2*(-4*s1q^2*(-2*s1q - 3*s4q)*s4q + s34^2*(7*s1q^2 + 15*s1q*s4q + 
            4*s4q^2) + s1q*s34*(4*s1q^2 + 21*s1q*s4q + 17*s4q^2)) + 
        s23*(-(s34^2*(-((3 - 15*eps + 19*eps^2)*s1q) - 
             (2 - 12*eps + 17*eps^2)*s4q)) - s1q*s4q*(-5*(1 - 2*eps)^2*s1q - 
            (3 - 15*eps + 19*eps^2)*s4q) + s34*(4*(1 - 2*eps)^2*s1q^2 + 
            2*(3 - 16*eps + 21*eps^2)*s1q*s4q + (1 - 8*eps + 15*eps^2)*
             s4q^2))) + (s34 - s4q)^2*((1 - 2*eps)^2*s23^3*s34 - 
        (s1q + s34)*(eps^2*(s34*(-5*s1q - 3*s4q) + 2*s1q*(-2*s1q - 3*s4q)) + 
          eps*(-(s1q*(-4*s1q - 5*s4q)) - s34*(-2*s1q - s4q)) + 
          s1q*(-s1q - s4q))*s4q + s23^2*((1 - 5*eps + 6*eps^2)*s34^2 + 
          (1 - 2*eps)^2*s1q*s4q - s34*(-2*(1 - 2*eps)^2*s1q - 
            (1 - 3*eps)^2*s4q)) - s23*(s34^2*(-((1 - 5*eps + 7*eps^2)*s1q) - 
            (1 - 3*eps)^2*s4q) + s1q*s4q*(-2*(1 - 2*eps)^2*s1q - 
            (1 - 5*eps + 7*eps^2)*s4q) - s34*(-(s1q*(-s1q - 2*s4q)) - 
            2*eps*(2*s1q^2 + 6*s1q*s4q + s4q^2) + 
            eps^2*(4*s1q^2 + 16*s1q*s4q + 5*s4q^2)))))*
     F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*eps*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
      (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
        2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))*tr5) - 
   ((s1q + s23 + s4q)*(s12*(s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((-1 + 2*eps)*s12*(s12*(s1q + s23) - s23*(2*s1q + s34) + 
      (s1q + s34)*(-2*s1q - s4q))*F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps*tr5) + ((-1 + 2*eps)*s12*(2*s23^2 + s12*(s1q + s23) + 
      s23*(s34 - 2*(-s1q - s4q)) - (-s1q - s34)*s4q)*
     F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*eps*tr5) + 
   ((-1 + 2*eps)*s12*(s1q + s23 + s34)*(s1q + s23 + s4q)*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(2*eps*tr5) + 
   (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
       0}])/(2*tr5), s12*(s1q + s34)*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  ((1 - 2*eps)*s4q*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*eps), 
  ((1 - 2*eps)*s4q*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*eps), 
  -1/2*((1 - 2*eps)*(s12 - s34)*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*(s12 + s4q)*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*s34*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/eps, 
  (s12 - s1q - s34)*F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  (s12 + s23)*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  -1/2*(((-1 + 2*eps)*(-1 + 3*eps)*(s12*(3*s23 - 2*s4q) + 2*s23*(s23 + s4q))*
       F[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(eps*s12*s23) - 
     (2*(-2 + 3*eps)*(-1 + 3*eps)*((-1 + 3*eps)*s12 + eps*s23)*
       F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s12*s23) - 
     ((-1 + 2*eps)*(-1 + 3*eps)*(s12*(s23 - 2*s4q) + 2*s23*(s23 + s4q))*
       F[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(eps*s12*s23) - 
     (2*(-1 + 3*eps)*(s12 + s23)^2*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
      (s12*s23) + 2*(-1 + 4*eps)*(s12 + s23 + 2*s4q)*
      F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
     (2*(-2 + 3*eps)*(-1 + 3*eps)*(-s23 + eps*(s12 + 3*s23))*
       F[1, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(eps^2*s12*s23))/eps, 
  (s1q + s23 + s34)*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  -1/2*((1 - 2*eps)*s34*F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/eps, 
  (s12 + s4q)*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  (s34 - s4q)*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  -1/2*((-2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
       (-(s12*(s1q + s23)*(s34 - (-1 + 4*eps)*s4q)) + 
        (s34 - s4q)*(eps*s34*(-s1q - s4q) - s1q*(-s34 - s4q) - 
          4*eps*s1q*s4q + s23*(s34 - (-1 + 5*eps)*s4q)))*
       F[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
      (eps^2*s34*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
        (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
          2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))) + 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
       (s12*(s1q + s23)*((-1 + 4*eps)*s34 - s4q) + 
        (s34 - s4q)*(eps*s34*(-5*s1q - s4q) - s1q*(-s34 - s4q) + 
          s23*((1 - 4*eps)*s34 - (-1 + eps)*s4q)))*
       F[1, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/
      (eps^2*s4q*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
        (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
          2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))) - 
     ((-1 + 2*eps)*(-1 + 3*eps)*(8*(-1 + 2*eps)*s12^2*(s1q + s23) - 
        s12*(-(s1q*(13*s34 - 11*s4q)) + s23*((-13 + 30*eps)*s34 - 
            (-11 + 26*eps)*s4q) + eps*(4*s34^2 + s34*(30*s1q - 4*s4q) - 
            26*s1q*s4q)) + (s34 - s4q)*(-(s1q*(5*s34 - 3*s4q)) + 
          s23*((-5 + 14*eps)*s34 - 3*(-1 + 3*eps)*s4q) + 
          eps*(4*s34^2 + 3*s34*(5*s1q - s4q) - 10*s1q*s4q)))*
       F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
      (eps*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
        (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
          2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))) + 
     ((-1 + 2*eps)*(-1 + 3*eps)*(8*(-1 + 2*eps)*s12^2*(s1q + s23) - 
        (s34 - s4q)*(s1q*(3*s34 - 5*s4q) + 3*eps*s34*(-3*s1q - s4q) - 
          2*eps*(-7*s1q - 2*s4q)*s4q + s23*((3 - 10*eps)*s34 - 
            5*(1 - 3*eps)*s4q)) + s12*(s1q*(11*s34 - 13*s4q) + 
          s23*((11 - 26*eps)*s34 - (13 - 30*eps)*s4q) + 
          eps*(-26*s1q*s34 + 30*s1q*s4q - 4*s34*s4q + 4*s4q^2)))*
       F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
      (eps*((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
        (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
          2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q)))) + 
     (4*(-1 + 2*eps)*(-1 + 3*eps)*(s34 - s4q)^2*(-s12 + s34 - s4q)*
       F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
      ((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
       (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
         2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q))) + 
     ((-4*(1 - 6*eps + 8*eps^2)*s12^2*(s1q + s23)*(s34 + s4q) - 
        2*(s34 - s4q)^2*(2*s1q*s4q + s23*((2 - 11*eps + 14*eps^2)*s34 - 
            3*(1 - 3*eps)*eps*s4q) + eps*(s34*(-3*s1q - 2*s4q) - 
            11*s1q*s4q) + eps^2*(-(s34*(-9*s1q - 7*s4q)) + 14*s1q*s4q)) + 
        2*s12*(s34 - s4q)*(2*s1q*(s34 + 2*s4q) + 
          s23*((4 - 23*eps + 30*eps^2)*s34 - (-2 + 15*eps - 26*eps^2)*s4q) + 
          eps*(s34*(-15*s1q - 2*s4q) - 23*s1q*s4q) + 
          eps^2*(-2*s34*(-13*s1q - 4*s4q) + 30*s1q*s4q)))*
       F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
      ((-1 + 2*eps)*s12*(s1q + s23)*(s34 + s4q) + 
       (s34 - s4q)*(eps*s34*(-3*s1q - s4q) - s1q*(-s34 - s4q) - 
         2*eps*s1q*s4q + s23*((1 - 2*eps)*s34 - (-1 + 3*eps)*s4q))))/eps, 
  (s12 - s34)*F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  (-s1q - s23 - s4q)*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  (s12 - s1q)*F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
  -1/2*((2*(-2 + 3*eps)*(-1 + 3*eps)*((-1 + 3*eps)*s12 - eps*s1q)*
       F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s12*s1q) + 
     ((-1 + 2*eps)*(-1 + 3*eps)*(-2*s1q*(-s1q - s34) + s12*(-s1q + 2*s34))*
       F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(eps*s12*s1q) + 
     (2*(-2 + 3*eps)*(-1 + 3*eps)*(eps*(s12 - 3*s1q) + s1q)*
       F[1, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(eps^2*s12*s1q) - 
     ((-1 + 2*eps)*(-1 + 3*eps)*(-2*s1q*(-s1q - s34) + s12*(-3*s1q + 2*s34))*
       F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(eps*s12*s1q) + 
     (2*(-1 + 3*eps)*(s12 - s1q)^2*F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, -1}])/
      (s12*s1q) + 2*(-1 + 4*eps)*(s12 - s1q - 2*s34)*
      F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
  (s12 + s23 + s4q)*F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
  -1/2*((1 - 2*eps)*s12*F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*s12*F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(4*eps^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*eps^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(4*eps^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (4*eps^2), ((1 - 2*eps)^2*F[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (4*eps^2), ((1 - 2*eps)^2*F[1, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (4*eps^2), ((1 - 2*eps)^2*F[1, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (4*eps^2), -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s34), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(8*eps^3*s1q), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s23), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[1, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(8*eps^3*s4q), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[1, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(eps^3*s12)}, 
     
 (* Second topology *)
 {-((s23*s34*(s12*(-s1q - s23) + s23*s34 - (-s1q - s34)*s4q)*
      F[2, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5) + 
   (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*s4q*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/tr5 - (s23*(s12^2*(-s1q - s23) - 
      s12*(s34*(s1q - s4q) + s1q*s4q) + s34*(s23*s34 - (-s1q - s34)*s4q))*
     F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s23*(s12^2*(s1q + s23) + s12*(s34*(s1q - s4q) + s1q*s4q) - 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
       0}])/tr5 - (s23*(s12^2*(s1q + s23) + s12*(s34*(s1q - s4q) + s1q*s4q) - 
      s34*(s23*s34 - (-s1q - s34)*s4q))*F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
       0}])/tr5 - (s23*(s12^2*(-s1q - s23) - 
      s12*(s34*(s1q - s4q) + s1q*s4q) + s34*(s23*s34 - (-s1q - s34)*s4q))*
     F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s23*s34*s4q*(s12*(3*s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   (s34*s4q*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s34*s4q^2*(s12*(-s1q + s23) - s23*s34 - (s1q + s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*s4q*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s1q*s4q*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   (s1q*s4q*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   (s1q*s4q*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s1q*s4q^2*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*F[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
       0}])/tr5 + (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
       0}])/tr5 + (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*F[2, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
       0}])/tr5 - (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/tr5 - (s12*s4q*(s12*(s1q + s23)^2 - s23^2*s34 + 
      s1q*(s1q + s34)*s4q + s23*(s34*(-s1q - s4q) + s1q*s4q))*
     F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (2*s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (2*s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/tr5 + 
   (2*s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s12*s23*s4q*(s12*(s1q + s23) + 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*
     F[2, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/tr5 + 
   (2*s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/tr5 - 
   (2*s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/tr5 + 
   (s12*s23*s4q*(s12*(-s1q - s23) - 2*s1q*s34 + s23*s34 - s1q*s4q + s34*s4q)*
     F[2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   (s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/tr5 - 
   (2*s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   (s12*s23*s4q*(s12*(-s1q - s23) - 2*s1q*s34 + s23*s34 - s1q*s4q + s34*s4q)*
     F[2, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   (s12*s23*(s12*(s1q + s23) - s23*s34 - (-s1q + s34)*s4q)*
     F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s12*s23*s4q*(s12*(s1q + s23) + 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*
     F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (2*s12*s1q*s23*s34*s4q^2*F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
  -((s23*((s34 - s4q)*(-(s23*s34) - (s1q + s34)*s4q) + 
       s12*(-(s34*(-s1q - 2*s4q)) + s1q*s4q + s23*(s34 + s4q)))*
      F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5) - 
   (s23*(s12*(s34*(-s1q - 2*s4q) + s23*(-s34 - s4q) - s1q*s4q) + 
      (s34 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*
     F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s23*((s34 - s4q)*(-(s23*s34) - (s1q + s34)*s4q) + 
      s12*(-(s34*(-s1q - 2*s4q)) + s1q*s4q + s23*(s34 + s4q)))*
     F[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (s23*((s34 - s4q)*(-(s23*s34) - (s1q + s34)*s4q) + 
      s12*(-(s34*(-s1q - 2*s4q)) + s1q*s4q + s23*(s34 + s4q)))*
     F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   (s23*(s12*(s34*(-s1q - 2*s4q) + s23*(-s34 - s4q) - s1q*s4q) + 
      (s34 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*
     F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s4q*(s12 - s34 + s4q)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s4q*(s12 - s34 + s4q)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s4q*(s12 - s34 + s4q)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (s4q*(s12 - s34 + s4q)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   (s4q*(s12 - s34 + s4q)*(s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   ((-s1q - s23 - s4q)*s4q*(-(s12*(-s1q + s23)) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s1q - s23 - s4q)*s4q*(-(s12*(-s1q + s23)) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((-s1q - s23 - s4q)*s4q*(-(s12*(-s1q + s23)) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   ((-s1q - s23 - s4q)*s4q*(-(s12*(-s1q + s23)) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s1q - s23 - s4q)*s4q*(-(s12*(-s1q + s23)) + s23*s34 - (-s1q - s34)*s4q)*
     F[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s12*(s1q + s23 + s4q)*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - 
      (s1q + s34)*s4q)*F[2, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*(s12*(2*s23^2 - s1q*(-s1q - s4q) - 3*s23*(-s1q - s4q)) - 
      2*s23^2*(s34 - 2*s4q) + s23*(s34 - 4*s4q)*(-s1q - s4q) - 
      (s1q + s34)*(-s1q - s4q)*s4q)*F[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    tr5 + (s12*(s12*(2*s23^2 - s1q*(-s1q - s4q) - 3*s23*(-s1q - s4q)) - 
      2*s23^2*(s34 - 2*s4q) + s23*(s34 - 4*s4q)*(-s1q - s4q) - 
      (s1q + s34)*(-s1q - s4q)*s4q)*F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    tr5 + (s12*(s12*(2*s23^2 - s1q*(-s1q - s4q) - 3*s23*(-s1q - s4q)) - 
      2*s23^2*(s34 - 2*s4q) + s23*(s34 - 4*s4q)*(-s1q - s4q) - 
      (s1q + s34)*(-s1q - s4q)*s4q)*F[2, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    tr5 - (s12*(s12*(2*s23^2 - s1q*(-s1q - s4q) - 3*s23*(-s1q - s4q)) - 
      2*s23^2*(s34 - 2*s4q) + s23*(s34 - 4*s4q)*(-s1q - s4q) - 
      (s1q + s34)*(-s1q - s4q)*s4q)*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    tr5 + (s12*s23*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - 
      s34*s4q)*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*s23*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[2, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/
    tr5 - (2*s12*s23*(-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
      s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (2*s12*s23*(-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
      s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/tr5 + 
   (2*s12*s23*(-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
      s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
    tr5 - (s12*s23*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - 
      s34*s4q)*F[2, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*s23*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[2, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/
    tr5 + (2*s12*s23*(-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
      s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/tr5 - 
   (2*s12*s23*(-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
      s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
    tr5 + (s12*s23*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - 
      s34*s4q)*F[2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   (s12*s23*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[2, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/
    tr5 - (2*s12*s23*(-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
      s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/
    tr5 + (s12*s23*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - 
      s34*s4q)*F[2, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   (s12*s23*(s12*(-s1q - s23 - 2*s4q) + s23*(s34 - 2*s4q) + 
      (-s1q + s34 - 2*s4q)*s4q)*F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
    tr5 - (s12*s23*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - 
      s34*s4q)*F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5, 
  -(s12*s23*F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]) + 
   s12*s23*F[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
   s12*s23*F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
   s12*s23*F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
   s12*s23*F[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
   s12*s23*F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
   s12*s23*F[2, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
   s12*s23*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
   s12*s23*s4q*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   s12*s23*F[2, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}] + 
   2*s12*s23*F[2, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
   2*s12*s23*F[2, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
   2*s12*s23*F[2, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] - 
   s12*s23*s4q*F[2, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
   s12*s23*F[2, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
   2*s12*s23*F[2, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
   2*s12*s23*F[2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
   s12*s23*s4q*F[2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
   s12*s23*F[2, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}] + 
   2*s12*s23*F[2, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}] + 
   s12*s23*s4q*F[2, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
   s12*s23*F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}] - 
   s12*s23*s4q*F[2, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
  -(s23*s34*F[2, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]) + 
   (s34*(2*s23^2 + s12*(s1q + s23) + s23*(s34 - 2*(-s1q - s4q)) - 
      (-s1q - s34)*s4q)*(s12^2*(s1q + s23)^2 - 4*s12*s23*s34*
       (-s1q - s23 - s4q) + (s23*s34 - (-s1q - s34)*s4q)^2 - 
      (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))*
     F[2, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*(s1q + s23 + s34)*
     (s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   ((-((s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
         s23*(s34*(-s1q - s4q) + s1q*s4q))*
        (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
           (-s1q - s34)*s4q)^2)) + (s1q + s23)*(s12^3*(s1q + s23)^3 - 
        (s23*s34 - (-s1q - s34)*s4q)^2*(s23*(s34 - 2*s4q) - 
          (s1q + s34)*s4q) - s12^2*(s1q + s23)*(s23^2*(3*s34 - 2*s4q) + 
          3*s1q*(-s1q - s34)*s4q - s23*(s34*(-3*s1q - s4q) + 5*s1q*s4q)) + 
        s12*(s23^3*s34*(3*s34 - 4*s4q) + 3*s1q*(s1q + s34)^2*s4q^2 + 
          s23*(s1q + s34)*s4q*(s34*(-2*s1q - s4q) + 7*s1q*s4q) - 
          s23^2*(s34^2*(-3*s1q - 2*s4q) - 2*s34*(-3*s1q - 2*s4q)*s4q - 
            4*s1q*s4q^2))))*F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   ((s12^3*(s1q + s23)^3 - (s23*s34 - (-s1q - s34)*s4q)^2*
       (s23*(s34 - 2*s4q) - (s1q + s34)*s4q) - s12^2*(s1q + s23)*
       (s23^2*(3*s34 - 2*s4q) + 3*s1q*(-s1q - s34)*s4q - 
        s23*(s34*(-3*s1q - s4q) + 5*s1q*s4q)) + 
      (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2) + s12*(s23^3*s34*(3*s34 - 4*s4q) + 
        3*s1q*(s1q + s34)^2*s4q^2 + s23*(s1q + s34)*s4q*(s34*(-2*s1q - s4q) + 
          7*s1q*s4q) - s23^2*(s34^2*(-3*s1q - 2*s4q) - 2*s34*(-3*s1q - 2*s4q)*
           s4q - 4*s1q*s4q^2)))*F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s23*(-(s12^3*(s1q + s23)^3) + (s23*s34 - (-s1q - s34)*s4q)^2*
       (s23*(s34 - 2*s4q) - (s1q + s34)*s4q) + s12^2*(s1q + s23)*
       (s23^2*(3*s34 - 2*s4q) + 3*s1q*(-s1q - s34)*s4q - 
        s23*(s34*(-3*s1q - s4q) + 5*s1q*s4q)) - 
      (s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2) + s12*(-(s23^3*s34*(3*s34 - 4*s4q)) - 
        3*s1q*(s1q + s34)^2*s4q^2 - s23*(s1q + s34)*s4q*(s34*(-2*s1q - s4q) + 
          7*s1q*s4q) + s23^2*(s34^2*(-3*s1q - 2*s4q) - 2*s34*(-3*s1q - 2*s4q)*
           s4q - 4*s1q*s4q^2)))*F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s23*(s12^3*(s1q + s23)^3 - (s23*s34 - (-s1q - s34)*s4q)^2*
       (s23*(s34 - 2*s4q) - (s1q + s34)*s4q) - s12^2*(s1q + s23)*
       (s23^2*(3*s34 - 2*s4q) + 3*s1q*(-s1q - s34)*s4q - 
        s23*(s34*(-3*s1q - s4q) + 5*s1q*s4q)) + 
      (s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2) + s12*(s23^3*s34*(3*s34 - 4*s4q) + 
        3*s1q*(s1q + s34)^2*s4q^2 + s23*(s1q + s34)*s4q*(s34*(-2*s1q - s4q) + 
          7*s1q*s4q) - s23^2*(s34^2*(-3*s1q - 2*s4q) - 2*s34*(-3*s1q - 2*s4q)*
           s4q - 4*s1q*s4q^2)))*F[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s23*(s12^3*(s1q + s23)^3 - (s23*s34 - (-s1q - s34)*s4q)^2*
       (s23*(s34 - 2*s4q) - (s1q + s34)*s4q) - s12^2*(s1q + s23)*
       (s23^2*(3*s34 - 2*s4q) + 3*s1q*(-s1q - s34)*s4q - 
        s23*(s34*(-3*s1q - s4q) + 5*s1q*s4q)) + 
      (s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2) + s12*(s23^3*s34*(3*s34 - 4*s4q) + 
        3*s1q*(s1q + s34)^2*s4q^2 + s23*(s1q + s34)*s4q*(s34*(-2*s1q - s4q) + 
          7*s1q*s4q) - s23^2*(s34^2*(-3*s1q - 2*s4q) - 2*s34*(-3*s1q - 2*s4q)*
           s4q - 4*s1q*s4q^2)))*F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s23*(-(s12^3*(s1q + s23)^3) + (s23*s34 - (-s1q - s34)*s4q)^2*
       (s23*(s34 - 2*s4q) - (s1q + s34)*s4q) + s12^2*(s1q + s23)*
       (s23^2*(3*s34 - 2*s4q) + 3*s1q*(-s1q - s34)*s4q - 
        s23*(s34*(-3*s1q - s4q) + 5*s1q*s4q)) - 
      (s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2) + s12*(-(s23^3*s34*(3*s34 - 4*s4q)) - 
        3*s1q*(s1q + s34)^2*s4q^2 - s23*(s1q + s34)*s4q*(s34*(-2*s1q - s4q) + 
          7*s1q*s4q) + s23^2*(s34^2*(-3*s1q - 2*s4q) - 2*s34*(-3*s1q - 2*s4q)*
           s4q - 4*s1q*s4q^2)))*F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s23*s34*(-(s12^3*(s1q + s23)^3) + (s23*s34 - (-s1q - s34)*s4q)^2*
       (s23*(s34 - 6*s4q) - 5*(s1q + s34)*s4q) + s12^2*(s1q + s23)*
       (3*s23^2*(s34 - 2*s4q) + 7*s1q*(-s1q - s34)*s4q + 
        s23*(3*s34*(s1q - s4q) - 13*s1q*s4q)) + 
      (s12*(s1q + s23) - s23*(s34 - 2*s4q) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2) + s12*(-3*s23^3*s34*(s34 - 4*s4q) - 
        11*s1q*(s1q + s34)^2*s4q^2 - s23*(s1q + s34)*s4q*
         (s34*(-10*s1q - 9*s4q) + 23*s1q*s4q) + 
        s23^2*(-2*s34*(-11*s1q - 6*s4q)*s4q - 12*s1q*s4q^2 + 
          s34^2*(-3*s1q + 6*s4q))))*F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (4*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))), 
  -((s23*s34*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - (s1q + s34)*s4q)*tr5*
      F[2, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
      (s23*s34 - (-s1q - s34)*s4q)^2 + 2*s12*(-(s23^2*s34) + 
        s1q*(s1q + s34)*s4q + s23*(s34*(-s1q - s4q) + s1q*s4q)))) - 
   (2*s23*s34*(-s12 + s34 - s4q)*s4q*tr5*F[2, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) + 
   (s23*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*tr5*
     F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s23*((s34 - s4q)*(-(s23*s34) - (s1q + s34)*s4q) + 
      s12*(-(s34*(-s1q - 2*s4q)) + s1q*s4q + s23*(s34 + s4q)))*tr5*
     F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s23*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*tr5*
     F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s23*(s12^2*(s1q + s23) - s4q*(-(s23*s34) - (s1q + s34)*s4q) - 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*tr5*
     F[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s23*(s12^2*(s1q + s23) - s4q*(-(s23*s34) - (s1q + s34)*s4q) - 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*tr5*
     F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s23*(s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
      s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*tr5*
     F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) + 
   (s23*s34*s4q*(-(s12*(-s1q + s23)) + s23*s34 - (-s1q - s34)*s4q)*tr5*
     F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))), 
  -(s23*s34*F[2, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]) + 
   s23*s4q*F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   s23*(s34 - s4q)*F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   s23*(s12 - 2*s34 + s4q)*F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
   s23*(-s12 + 2*s34 - s4q)*F[2, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
   s23*(-s12 + 2*s34 - s4q)*F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
   s23*(s12 - 2*s34 + s4q)*F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] - 
   s23*s34*s4q*F[2, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(3*(1 + (-4 + 2*eps)/2)*s12^2 + 
      4*(-2 + 3*(2 + (-4 + 2*eps)/2))*s34^2 - (-19 + 35*(2 + (-4 + 2*eps)/2))*
       s34*s4q + 6*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q^2 + 
      s12*((11 - 15*(2 + (-4 + 2*eps)/2))*s34 - 
        3*(3 - 5*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*s34*
     s4q*((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
      2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(s12 - 2*s34 + s4q)*
     F[2, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*s12*
     s34) + ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*((-1 + 5*(2 + (-4 + 2*eps)/2))*s12 + 
      (1 - 5*(2 + (-4 + 2*eps)/2))*s34 - 2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)*
     F[2, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (s12 - s34 + s4q)*((1 + (-4 + 2*eps)/2)*s12 - (1 + (-4 + 2*eps)/2)*s34 - 
      2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (3*(-s12 + s34 - s4q)^2*F[2, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/s34 - 
   3*s34*F[2, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-s12 + 3*s34 - s4q)*F[2, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^2*s34) + (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)*
     F[2, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*
     s34) - ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-(s4q*(5*s12 + 3*s34 + 2*s4q)) + (2 + (-4 + 2*eps)/2)*
       (4*s34^2 - s12*(4*s34 - 9*s4q) + 7*s34*s4q + 4*s4q^2))*
     F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*s4q*
     ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
      2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-(s4q*(3*s12 - 11*s34 + 14*s4q)) + (2 + (-4 + 2*eps)/2)*
       (4*s12^2 + s12*(-4*s34 - s4q) - (15*s34 - 28*s4q)*s4q))*
     F[2, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*s4q*
     ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
      2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
   (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (s12 - s34)^2*F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
    ((2 + (-4 + 2*eps)/2)*s4q*((1 + (-4 + 2*eps)/2)*s12 - 
      (1 + (-4 + 2*eps)/2)*s34 - 2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (((-2 + 11*(2 + (-4 + 2*eps)/2) - 13*(2 + (-4 + 2*eps)/2)^2)*s12^2 + 
      2*s12*((1 - 3*(2 + (-4 + 2*eps)/2))^2*s34 - 
        (1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
      s34*((2 + (-4 + 2*eps)/2)^2*(-5*s34 - 16*s4q) - 2*s4q + 
        (2 + (-4 + 2*eps)/2)*(s34 + 12*s4q)))*
     F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     ((1 + (-4 + 2*eps)/2)*s12 - (1 + (-4 + 2*eps)/2)*s34 - 
      2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)) - s4q*(s12 - s34 + s4q)*
    F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)*(s12 + s4q)*
     F[2, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*s34) + 
   (6*(-1 + 2*(2 + (-4 + 2*eps)/2))*(s12 + s4q)*
     F[2, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2 + (-4 + 2*eps)/2) - 
   (-s12 + s34 - s4q)*s4q*F[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
  ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*
     ((-3 - 3*(2 + (-4 + 2*eps)/2) + 6*(2 + (-4 + 2*eps)/2)^2)*s12^2 + 
      4*(-2 - 5*(2 + (-4 + 2*eps)/2) + 12*(2 + (-4 + 2*eps)/2)^2)*s34^2 - 
      (-19 - 35*(2 + (-4 + 2*eps)/2) + 134*(2 + (-4 + 2*eps)/2)^2)*s34*s4q + 
      6*(-1 + 4*(2 + (-4 + 2*eps)/2)^2)*s4q^2 + 
      s12*((11 + 23*(2 + (-4 + 2*eps)/2) - 54*(2 + (-4 + 2*eps)/2)^2)*s34 - 
        3*(5 + (-4 + 2*eps)/2 - 10*(2 + (-4 + 2*eps)/2)^2)*s4q))*
     F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (1 + 4*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)*s4q*
     ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
      2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(s12 - s34)*
     F[2, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)^2*
     (1 + 4*(2 + (-4 + 2*eps)/2))*s34*(-s12 + s34 - s4q)) + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*((1 + 2*(2 + (-4 + 2*eps)/2))*s12 - 
      (1 + 4*(2 + (-4 + 2*eps)/2))*(2*s34 - s4q))*
     F[2, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (1 + 4*(2 + (-4 + 2*eps)/2))*s12*(s12 - s34 + s4q)) + 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*
     ((1 - 7*(2 + (-4 + 2*eps)/2) - 14*(2 + (-4 + 2*eps)/2)^2)*s34^2 - 
      2*(1 - 7*(2 + (-4 + 2*eps)/2) + 7*(2 + (-4 + 2*eps)/2)^2)*s34*s4q + 
      12*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q^2 + 
      s12*((-1 + 7*(2 + (-4 + 2*eps)/2) + 14*(2 + (-4 + 2*eps)/2)^2)*s34 + 
        6*(1 + (-4 + 2*eps)/2)*(2 + (-4 + 2*eps)/2)*s4q))*
     F[2, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (1 + 4*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)^2*
     ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
      2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
   (6*(2 + (-4 + 2*eps)/2)*s4q^2*F[2, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    ((1 + 4*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)) + 
   (3*(1 + 2*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)*
     F[2, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(1 + 4*(2 + (-4 + 2*eps)/2)) - 
   (3*(1 + 6*(2 + (-4 + 2*eps)/2))*s34^2*F[2, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
       0}])/((1 + 4*(2 + (-4 + 2*eps)/2))*(-s12 + s34 - s4q)) + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-s12 + 3*s34 - s4q)*F[2, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^2*(s12 - s34 + s4q)) + 
   (3*(1 - 5*(2 + (-4 + 2*eps)/2) + 6*(2 + (-4 + 2*eps)/2)^2)*
     F[2, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2) - 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*s34*
     (-(s4q*(5*s12 + 3*s34 + 2*s4q)) + (2 + (-4 + 2*eps)/2)*
       (4*s34^2 - s12*(4*s34 - 9*s4q) + 7*s34*s4q + 4*s4q^2))*
     F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*
     (-s12 + s34 - s4q)*s4q*((-1 + (4 - 2*eps)/2)*s12 + 
      (1 + (-4 + 2*eps)/2)*s34 - 2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*s34*
     (-(s4q*(3*s12 - 11*s34 + 14*s4q)) + (2 + (-4 + 2*eps)/2)*
       (4*s12^2 + s12*(-4*s34 - s4q) - (15*s34 - 28*s4q)*s4q))*
     F[2, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*
     (-s12 + s34 - s4q)*s4q*((-1 + (4 - 2*eps)/2)*s12 + 
      (1 + (-4 + 2*eps)/2)*s34 - 2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (s12 - s34)^2*s34*F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
    ((2 + (-4 + 2*eps)/2)*s4q*(s12 - s34 + s4q)*((1 + (-4 + 2*eps)/2)*s12 - 
      (1 + (-4 + 2*eps)/2)*s34 - 2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (s34*((2 - 11*(2 + (-4 + 2*eps)/2) + 13*(2 + (-4 + 2*eps)/2)^2)*s12^2 - 
      2*s12*((1 - 3*(2 + (-4 + 2*eps)/2))^2*s34 - 
        (1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
      s34*(2*s4q - (2 + (-4 + 2*eps)/2)*(s34 + 12*s4q) + 
        (2 + (-4 + 2*eps)/2)^2*(5*s34 + 16*s4q)))*
     F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     (s12 - s34 + s4q)*((1 + (-4 + 2*eps)/2)*s12 - (1 + (-4 + 2*eps)/2)*s34 - 
      2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(s12 + s4q)*
     F[2, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2 + (-4 + 2*eps)/2) + 
   (6*(-1 + 2*(2 + (-4 + 2*eps)/2))*s34*(s12 + s4q)*
     F[2, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     (-s12 + s34 - s4q)) - s34*s4q*F[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}] - 
   s34*s4q^2*F[2, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*
     ((-3*(-s1q + (2 + (-4 + 2*eps)/2)*(-4*s1q - 2*s23 - 2*s4q)))/
       (1 + 4*(2 + (-4 + 2*eps)/2)) - 
      (2*(-((6 - 26*(2 + (-4 + 2*eps)/2) + 24*(2 + (-4 + 2*eps)/2)^2)*
           s1q^3) - (-1 + 3*(2 + (-4 + 2*eps)/2))*s1q^2*
          ((-9 + 13*(2 + (-4 + 2*eps)/2))*s23 + 5*(1 + (-4 + 2*eps)/2)*s4q) - 
         (-1 + (4 - 2*eps)/2)*s4q*(s23 + s4q)*((-3 + 5*(2 + (-4 + 2*eps)/2))*
            s23 - 4*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q) - 
         s1q*((3 - 14*(2 + (-4 + 2*eps)/2) + 15*(2 + (-4 + 2*eps)/2)^2)*
            s23^2 + 2*(-1 + (2 + (-4 + 2*eps)/2)^2)*s23*s4q + 
           (-7 + 20*(2 + (-4 + 2*eps)/2) - 13*(2 + (-4 + 2*eps)/2)^2)*
            s4q^2)))/((-((1 + (-4 + 2*eps)/2)*s1q) - 
         (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)*
        (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
          s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)))*
     F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*s1q*
     s4q) + ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*
     ((-1 + 7*(2 + (-4 + 2*eps)/2) + 14*(2 + (-4 + 2*eps)/2)^2)*s1q^2 + 
      42*(2 + (-4 + 2*eps)/2)^2*s1q*s4q + (1 + 5*(2 + (-4 + 2*eps)/2) + 
        4*(2 + (-4 + 2*eps)/2)^2)*s4q^2 + 
      s23*(-((1 - 7*(2 + (-4 + 2*eps)/2) - 14*(2 + (-4 + 2*eps)/2)^2)*s1q) - 
        (1 + (-4 + 2*eps)/2 - 22*(2 + (-4 + 2*eps)/2)^2)*s4q))*
     F[2, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (1 + 4*(2 + (-4 + 2*eps)/2))*s1q^2*(-((1 + (-4 + 2*eps)/2)*s1q) - 
      (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(-s1q - 4*(2 + (-4 + 2*eps)/2)*s1q - 
      2*(2 + (-4 + 2*eps)/2)*s23)*F[2, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^3*(1 + 4*(2 + (-4 + 2*eps)/2))*s1q*s23) + 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*
     ((-3 - 17*(2 + (-4 + 2*eps)/2) + 82*(2 + (-4 + 2*eps)/2)^2)*s1q^2 - 
      (3 + 17*(2 + (-4 + 2*eps)/2) - 82*(2 + (-4 + 2*eps)/2)^2)*s1q*s23 + 
      2*(-2 - 25*(2 + (-4 + 2*eps)/2) + 55*(2 + (-4 + 2*eps)/2)^2)*s1q*s4q - 
      6*(2 + (-4 + 2*eps)/2)*s4q*((3 - 5*(2 + (-4 + 2*eps)/2))*s23 - 
        4*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (1 + 4*(2 + (-4 + 2*eps)/2))*s1q*(-s1q - s23 - s4q)*
     (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
       s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (6*(2 + (-4 + 2*eps)/2)*s4q^2*F[2, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (-s1q - 4*(2 + (-4 + 2*eps)/2)*s1q) + 
   (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-s1q - s23)*(-s1q - s23 - s4q)*(-((2 + (-4 + 2*eps)/2)*s1q) - 
      (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
       0}])/((2 + (-4 + 2*eps)/2)^2*s1q*s4q*(-((1 + (-4 + 2*eps)/2)*s1q) - 
      (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
   ((1 - 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-s1q - s23 - s4q)*
     (-((-4*s23*(-((2 + (-4 + 2*eps)/2)*s1q) - (-2 + 5*(2 + (-4 + 2*eps)/2))*
            s4q) - s4q*(-((-3 + 7*(2 + (-4 + 2*eps)/2))*s1q) - 
           (-5 + 11*(2 + (-4 + 2*eps)/2))*s4q))/
        (s1q*(-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*
           s4q))) + (-4*(1 + (-4 + 2*eps)/2)*s23^2 - 
        s4q*(-((-5 + 11*(2 + (-4 + 2*eps)/2))*s1q) - 
          (4 - 8*(2 + (-4 + 2*eps)/2))*s4q) + 
        s23*(-4*(1 + (-4 + 2*eps)/2)*s1q - (-11 + 21*(2 + (-4 + 2*eps)/2))*
           s4q))/((s1q + s23 + s4q)*(-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + 
         (-3 + 5*(2 + (-4 + 2*eps)/2))*s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*
          s4q)))*F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^2*s4q) - (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(-s1q - s4q)^2*(-s1q - s23 - s4q)*
     F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/((2 + (-4 + 2*eps)/2)*s1q*s4q*
     (-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
   ((-s1q - s23 - s4q)*((-2*s1q - (2 + (-4 + 2*eps)/2)^2*(7*s1q - 9*s4q) + 
        3*(2 + (-4 + 2*eps)/2)*(3*s1q - s4q))*(-s1q - s4q) + 
      2*(-1 + 4*(2 + (-4 + 2*eps)/2))*s23*((1 + (-4 + 2*eps)/2)*s1q - 
        (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*s1q*
     (-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-4*(1 + (-4 + 2*eps)/2)*s23^2 + s23*(-4*(1 + (-4 + 2*eps)/2)*s1q - 
        (13 - 19*(2 + (-4 + 2*eps)/2))*s4q) - 
      s4q*(-((-29 + 51*(2 + (-4 + 2*eps)/2))*s1q) - 
        28*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*s4q*
     (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
       s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (s1q + s23)^2*F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/
    ((2 + (-4 + 2*eps)/2)*s4q*(-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + 
      (3 - 5*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*
       s4q)) + (((-4 + 23*(2 + (-4 + 2*eps)/2) - 29*(2 + (-4 + 2*eps)/2)^2)*
       s23^2 - s1q*(-((2 - 11*(2 + (-4 + 2*eps)/2) + 
           11*(2 + (-4 + 2*eps)/2)^2)*s1q) - 4*(1 - 6*(2 + (-4 + 2*eps)/2) + 
          8*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
      2*s23*(-((1 - 3*(2 + (-4 + 2*eps)/2))^2*s1q) - 
        2*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q))*
     F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     (-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + (-3 + 5*(2 + (-4 + 2*eps)/2))*
       s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-3*s1q - s23 - s4q)*F[2, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^2*s1q) + (3*(1 + 2*(2 + (-4 + 2*eps)/2))*s1q*
     F[2, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(1 + 4*(2 + (-4 + 2*eps)/2)) - 
   (6*(2 + (-4 + 2*eps)/2)*(-s1q - s23 - s4q)^2*
     F[2, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*(2 + (-4 + 2*eps)/2))*
     s1q) - (3*(1 - 2*(2 + (-4 + 2*eps)/2))*(-s23 - s4q)*(-s1q - s23 - s4q)*
     F[2, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*s1q) + 
   (6*(-1 + 2*(2 + (-4 + 2*eps)/2))*(s23 + s4q)*
     F[2, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(2 + (-4 + 2*eps)/2) - 
   (-s1q - s23 - s4q)*s4q*F[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}], 
  ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-((-21 + 76*(2 + (-4 + 2*eps)/2) - 63*(2 + (-4 + 2*eps)/2)^2)*s1q^3) - 
      (-13 + 34*(2 + (-4 + 2*eps)/2) - 9*(2 + (-4 + 2*eps)/2)^2)*s1q^2*s4q - 
      2*(13 - 50*(2 + (-4 + 2*eps)/2) + 49*(2 + (-4 + 2*eps)/2)^2)*s1q*
       s4q^2 - 8*(1 - 3*(2 + (-4 + 2*eps)/2) + 2*(2 + (-4 + 2*eps)/2)^2)*
       s4q^3 + 2*(-3 + 5*(2 + (-4 + 2*eps)/2))*s23^2*
       (-((1 - 3*(2 + (-4 + 2*eps)/2))*s1q) - (1 + (-4 + 2*eps)/2)*s4q) + 
      s23*((27 - 104*(2 + (-4 + 2*eps)/2) + 93*(2 + (-4 + 2*eps)/2)^2)*
         s1q^2 + (-13 + 42*(2 + (-4 + 2*eps)/2) - 41*(2 + (-4 + 2*eps)/2)^2)*
         s1q*s4q - 2*(7 - 20*(2 + (-4 + 2*eps)/2) + 
          13*(2 + (-4 + 2*eps)/2)^2)*s4q^2))*
     F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (-s1q - s23 - s4q)*s4q*((1 + (-4 + 2*eps)/2)*s1q - 
      (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)*
     (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
       s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)) - 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(-((-1 + 5*(2 + (-4 + 2*eps)/2))*s1q) - 
      (3 + (-4 + 2*eps)/2)*s4q)*F[2, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^3*s1q*(-((1 + (-4 + 2*eps)/2)*s1q) - 
      (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*s1q*F[2, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
       0}])/(2*(2 + (-4 + 2*eps)/2)^3*s23*(s1q + s23 + s4q)) - 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-2 + 3*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*s1q*
     (-((-3 + 13*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 13*(2 + (-4 + 2*eps)/2))*
       s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*
     F[2, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^3*
     (-s1q - s23 - s4q)^2*(-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + 
      (-3 + 5*(2 + (-4 + 2*eps)/2))*s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*
       s4q)) - (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-s1q - s23)*(-((2 + (-4 + 2*eps)/2)*s1q) - 
      (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
       0}])/((2 + (-4 + 2*eps)/2)^2*s4q*(-((1 + (-4 + 2*eps)/2)*s1q) - 
      (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) + 
   ((1 - 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*s1q*
     (-((-4*s23*(-((2 + (-4 + 2*eps)/2)*s1q) - (-2 + 5*(2 + (-4 + 2*eps)/2))*
            s4q) - s4q*(-((-3 + 7*(2 + (-4 + 2*eps)/2))*s1q) - 
           (-5 + 11*(2 + (-4 + 2*eps)/2))*s4q))/
        (s1q*(-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*
           s4q))) + (-4*(1 + (-4 + 2*eps)/2)*s23^2 - 
        s4q*(-((-5 + 11*(2 + (-4 + 2*eps)/2))*s1q) - 
          (4 - 8*(2 + (-4 + 2*eps)/2))*s4q) + 
        s23*(-4*(1 + (-4 + 2*eps)/2)*s1q - (-11 + 21*(2 + (-4 + 2*eps)/2))*
           s4q))/((s1q + s23 + s4q)*(-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + 
         (-3 + 5*(2 + (-4 + 2*eps)/2))*s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*
          s4q)))*F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^2*s4q) + (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
     (-1 + 3*(2 + (-4 + 2*eps)/2))*(-s1q - s4q)^2*
     F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/((2 + (-4 + 2*eps)/2)*s4q*
     (-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (((-2*s1q - (2 + (-4 + 2*eps)/2)^2*(7*s1q - 9*s4q) + 
        3*(2 + (-4 + 2*eps)/2)*(3*s1q - s4q))*(-s1q - s4q) + 
      2*(-1 + 4*(2 + (-4 + 2*eps)/2))*s23*((1 + (-4 + 2*eps)/2)*s1q - 
        (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     (-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) + 
   ((-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*s1q*
     (-4*(1 + (-4 + 2*eps)/2)*s23^2 + s23*(-4*(1 + (-4 + 2*eps)/2)*s1q - 
        (13 - 19*(2 + (-4 + 2*eps)/2))*s4q) - 
      s4q*(-((-29 + 51*(2 + (-4 + 2*eps)/2))*s1q) - 
        28*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*(2 + (-4 + 2*eps)/2)^2*
     (-s1q - s23 - s4q)*s4q*(-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + 
      (3 - 5*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*
       s4q)) - (2*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     s1q*(s1q + s23)^2*F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/
    ((2 + (-4 + 2*eps)/2)*(-s1q - s23 - s4q)*s4q*
     (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
       s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)) + 
   (s1q*((-4 + 23*(2 + (-4 + 2*eps)/2) - 29*(2 + (-4 + 2*eps)/2)^2)*s23^2 - 
      s1q*(-((2 - 11*(2 + (-4 + 2*eps)/2) + 11*(2 + (-4 + 2*eps)/2)^2)*s1q) - 
        4*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
      2*s23*(-((1 - 3*(2 + (-4 + 2*eps)/2))^2*s1q) - 
        2*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q))*
     F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     (s1q + s23 + s4q)*(-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + 
      (-3 + 5*(2 + (-4 + 2*eps)/2))*s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*
       s4q)) + s1q*s4q*F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
     (-3*s1q - s23 - s4q)*F[2, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*(2 + (-4 + 2*eps)/2)^2*(s1q + s23 + s4q)) - 
   (3*s1q^2*F[2, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(-s1q - s23 - s4q) + 
   (3*(-1 + 2*(2 + (-4 + 2*eps)/2))*(s23 + s4q)*
     F[2, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(2 + (-4 + 2*eps)/2) - 
   (6*(-1 + 2*(2 + (-4 + 2*eps)/2))*s1q*(s23 + s4q)*
     F[2, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/((2 + (-4 + 2*eps)/2)*
     (-s1q - s23 - s4q)) + s1q*s4q*F[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + 
   s1q*s4q^2*F[2, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  ((-(s12^3*(s1q + s23)^3) + (s23*s34 - (-s1q - s34)*s4q)^3 + 
      s12*(-3*s23^3*s34^2 + s1q*(s1q + s34)^2*s4q^2 + 
        s23^2*s34*(3*s34*(-s1q - 2*s4q) - 2*s1q*s4q) + s23*(s1q + s34)*s4q*
         (s34*(-2*s1q - 3*s4q) + s1q*s4q)) + s12^2*(s1q + s23)*
       (3*s23^2*s34 + s1q*(-s1q - s34)*s4q - s23*(3*s34*(-s1q - s4q) + 
          s1q*s4q)) + (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2))*F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (((4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2)*((s34 - s4q)*(-(s23*s34) - (s1q + s34)*s4q) + 
        s12*(-(s34*(-s1q - 2*s4q)) + s1q*s4q + s23*(s34 + s4q))) - 
      (s34 - s4q)*(s12^3*(s1q + s23)^3 - (s23*s34 - (-s1q - s34)*s4q)^3 - 
        s12^2*(s1q + s23)*(3*s23^2*s34 + s1q*(-s1q - s34)*s4q - 
          s23*(3*s34*(-s1q - s4q) + s1q*s4q)) + 
        s12*(3*s23^3*s34^2 - s1q*(s1q + s34)^2*s4q^2 - s23*(s1q + s34)*s4q*
           (s34*(-2*s1q - 3*s4q) + s1q*s4q) + s23^2*s34*
           (-3*s34*(-s1q - 2*s4q) + 2*s1q*s4q))))*
     F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*(s1q + s23 + s34)*
     (s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   ((s1q + s23 + s4q)*(s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
     (s12^2*(s1q + s23)^2 - 4*s12*s23*s34*(-s1q - s23 - s4q) + 
      (s23*s34 - (-s1q - s34)*s4q)^2 - (s12*(s1q + s23) + s23*s34 - 
        (-s1q - s34)*s4q)^2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))*
     F[2, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*(s1q + s23 + s34)*
     (s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + s12*(-s1q - s23 - s4q)*
    F[2, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
   (s12*(-(s12^3*(s1q + s23)^3) + (s23*s34 - (-s1q - s34)*s4q)^3 + 
      s12*(-3*s23^3*s34^2 + s1q*(s1q + s34)^2*s4q^2 + 
        s23^2*s34*(3*s34*(-s1q - 2*s4q) - 2*s1q*s4q) + s23*(s1q + s34)*s4q*
         (s34*(-2*s1q - 3*s4q) + s1q*s4q)) + s12^2*(s1q + s23)*
       (3*s23^2*s34 + s1q*(-s1q - s34)*s4q - s23*(3*s34*(-s1q - s4q) + 
          s1q*s4q)) + (2*s23^2 + s12*(s1q + s23) + 
        s23*(s34 - 2*(-s1q - s4q)) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2))*F[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s12*(s12^3*(s1q + s23)^3 - (s23*s34 - (-s1q - s34)*s4q)^3 - 
      s12^2*(s1q + s23)*(3*s23^2*s34 + s1q*(-s1q - s34)*s4q - 
        s23*(3*s34*(-s1q - s4q) + s1q*s4q)) + 
      s12*(3*s23^3*s34^2 - s1q*(s1q + s34)^2*s4q^2 - s23*(s1q + s34)*s4q*
         (s34*(-2*s1q - 3*s4q) + s1q*s4q) + s23^2*s34*
         (-3*s34*(-s1q - 2*s4q) + 2*s1q*s4q)) + 
      (s12*(-s1q - s23) - 2*s23^2 + s23*(-s34 + 2*(-s1q - s4q)) - 
        (s1q + s34)*s4q)*(4*s12*s23*s34*(-s1q - s23 - s4q) + 
        (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)^2))*
     F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*(s1q + s23 + s34)*
     (s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s12*(s12^3*(s1q + s23)^3 - (s23*s34 - (-s1q - s34)*s4q)^3 - 
      s12^2*(s1q + s23)*(3*s23^2*s34 + s1q*(-s1q - s34)*s4q - 
        s23*(3*s34*(-s1q - s4q) + s1q*s4q)) + 
      s12*(3*s23^3*s34^2 - s1q*(s1q + s34)^2*s4q^2 - s23*(s1q + s34)*s4q*
         (s34*(-2*s1q - 3*s4q) + s1q*s4q) + s23^2*s34*
         (-3*s34*(-s1q - 2*s4q) + 2*s1q*s4q)) + 
      (s12*(-s1q - s23) - 2*s23^2 + s23*(-s34 + 2*(-s1q - s4q)) - 
        (s1q + s34)*s4q)*(4*s12*s23*s34*(-s1q - s23 - s4q) + 
        (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)^2))*
     F[2, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*(s1q + s23 + s34)*
     (s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s12*(-(s12^3*(s1q + s23)^3) + (s23*s34 - (-s1q - s34)*s4q)^3 + 
      s12*(-3*s23^3*s34^2 + s1q*(s1q + s34)^2*s4q^2 + 
        s23^2*s34*(3*s34*(-s1q - 2*s4q) - 2*s1q*s4q) + s23*(s1q + s34)*s4q*
         (s34*(-2*s1q - 3*s4q) + s1q*s4q)) + s12^2*(s1q + s23)*
       (3*s23^2*s34 + s1q*(-s1q - s34)*s4q - s23*(3*s34*(-s1q - s4q) + 
          s1q*s4q)) + (2*s23^2 + s12*(s1q + s23) + 
        s23*(s34 - 2*(-s1q - s4q)) - (-s1q - s34)*s4q)*
       (4*s12*s23*s34*(-s1q - s23 - s4q) + (s12*(s1q + s23) + s23*s34 - 
          (-s1q - s34)*s4q)^2))*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*(s1q + s23 + s34)*(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^
       2 + 2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))) + 
   (s12*(s12^3*(s1q + s23)^3*(s1q + s23 - s4q) - 
      (s23*s34 - (-s1q - s34)*s4q)^2*(-((s1q + s34)*(-5*s1q - 3*s4q)*s4q) + 
        s23^2*(s34 + 4*s4q) + s23*(-(s34*(-s1q - 4*s4q)) - 
          (-9*s1q - 4*s4q)*s4q)) - (4*s12*s23*s34*(-s1q - s23 - s4q) + 
        (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)^2)*
       (s12*(s1q + s23)*(s1q + s23 - s4q) + (s1q + s34)*(-s1q - 3*s4q)*s4q - 
        s23^2*(s34 + 4*s4q) + s23*(s34*(-s1q - 4*s4q) + (-5*s1q - 4*s4q)*
           s4q)) - s12^2*(s1q + s23)*(-(s1q*(s1q + s34)*(-3*s1q - 5*s4q)*
          s4q) + s23^3*(3*s34 + 4*s4q) + s23^2*(-2*s34*(-3*s1q - 2*s4q) - 
          (-11*s1q - 4*s4q)*s4q) + s23*(-(s1q*(-10*s1q - 9*s4q)*s4q) + 
          s34*(3*s1q^2 + 7*s1q*s4q + s4q^2))) + 
      s12*(s1q*(s1q + s34)^2*(-9*s1q - 7*s4q)*s4q^2 + 
        s23^4*s34*(3*s34 + 8*s4q) + s23^3*(-(s34^2*(-6*s1q - 11*s4q)) - 
          2*s34*(-13*s1q - 8*s4q)*s4q - 8*s1q*s4q^2) + s23*(s1q + s34)*s4q*
         (s1q*(-26*s1q - 15*s4q)*s4q + s34*(10*s1q^2 + 8*s1q*s4q + 
            5*s4q^2)) + s23^2*(s1q*(-25*s1q - 8*s4q)*s4q^2 + 
          4*s34*s4q*(7*s1q^2 + 4*s1q*s4q + 2*s4q^2) + 
          s34^2*(3*s1q^2 + 21*s1q*s4q + 13*s4q^2))))*
     F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(4*(s1q + s23 + s34)*
     (s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
      2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
        s23*(s34*(-s1q - s4q) + s1q*s4q)))), 
  (s12*(s12*(s1q + s23)^2 - s23^2*s34 + s1q*(s1q + s34)*s4q + 
      s23*(s34*(-s1q - s4q) + s1q*s4q))*tr5*
     F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) + 
   (s12*s4q*(s12*(s1q + s23) - 2*s1q*s34 - s23*s34 + s1q*s4q - s34*s4q)*tr5*
     F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) + 
   (2*s12*s1q*(-s1q - s23 - s4q)*s4q*tr5*F[2, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
       0}])/(s12^2*(s1q + s23)^2 + (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s12*(s1q + s23 + s4q)*(s12*(s1q + s23) - s23*s34 - (s1q + s34)*s4q)*tr5*
     F[2, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s12*(s12*(-s23^2 + s23*(-s1q - s4q) + s1q*s4q) + 
      (s23 + s4q)*(s23*s34 - (-s1q - s34)*s4q))*tr5*
     F[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s12*(s12*(s23^2 - s23*(-s1q - s4q) - s1q*s4q) + 
      (-s23 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*tr5*
     F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s12*(s12*(s23^2 - s23*(-s1q - s4q) - s1q*s4q) + 
      (-s23 - s4q)*(s23*s34 - (-s1q - s34)*s4q))*tr5*
     F[2, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s12*(s12*(-s23^2 + s23*(-s1q - s4q) + s1q*s4q) + 
      (s23 + s4q)*(s23*s34 - (-s1q - s34)*s4q))*tr5*
     F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))) - 
   (s12*s1q*s4q*(s12*(-s1q - s23) - s23*s34 - (s1q + s34)*s4q)*tr5*
     F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(s12^2*(s1q + s23)^2 + 
     (s23*s34 - (-s1q - s34)*s4q)^2 + 
     2*s12*(-(s23^2*s34) + s1q*(s1q + s34)*s4q + 
       s23*(s34*(-s1q - s4q) + s1q*s4q))), 
  s12*(s1q + s23)*F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   s12*s4q*F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   s12*(-s1q - s23 - s4q)*F[2, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
   s12*(2*s1q + s23 + s4q)*F[2, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
   s12*(-2*s1q - s23 - s4q)*F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
   s12*(-2*s1q - s23 - s4q)*F[2, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
   s12*(2*s1q + s23 + s4q)*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
   s12*s1q*s4q*F[2, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  (s1q + s4q)*F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
   (-s1q - s4q)*F[2, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
   (-s1q - s4q)*F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] + 
   (s1q + s4q)*F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}], 
  -(s23*s4q*F[2, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}]), 
  tr5*F[2, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  (((2 + (-4 + 2*eps)/2)*(-2 + 13*(2 + (-4 + 2*eps)/2) - 
       27*(2 + (-4 + 2*eps)/2)^2 + 18*(2 + (-4 + 2*eps)/2)^3)*
      (s12 - s1q - s34)*(s12 - s34 + s4q)*
      (-s1q - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/((s12 - s34 + 3*s4q)*
      (-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*(-s12 + s34 - s4q)*(s12*(-s1q - s23) + s23*s34 - 
       (s1q + s34)*s4q)*F[2, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
    ((2 + (-4 + 2*eps)/2)*(1 - 2*(2 + (-4 + 2*eps)/2))^2*
      (2 - 9*(2 + (-4 + 2*eps)/2) + 9*(2 + (-4 + 2*eps)/2)^2)*
      (s12 - s1q - s34)*(s1q - s4q)*(-s12 + s34 - s4q)*s4q*
      F[2, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(s1q*(-s12 + s34 - 3*s4q)*
      ((1 + (-4 + 2*eps)/2)*s1q - (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(-s1q - s23)*(s12 - s1q - s34)*
      (s12 - s34 + s4q)*(-((2 + (-4 + 2*eps)/2)*s1q) - 
       (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
        0}])/((s12 - s34 + 3*s4q)*(-((1 + (-4 + 2*eps)/2)*s1q) - 
       (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^2*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*(s12 - s1q - s34)*(-s12 + s34 - s4q)*
      (s23 + s4q)*(-((2 + (-4 + 2*eps)/2)*s1q) - 
       (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
        0}])/((s12 - s34 + 3*s4q)*((1 + (-4 + 2*eps)/2)*s1q - 
       (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(s12 - s1q - s34)*(-s1q - s4q)^2*
      (s12 - s34 + s4q)*F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/
     ((-s12 + s34 - 3*s4q)*(-((1 + (-4 + 2*eps)/2)*s1q) - 
       (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-(s23*((1 + (-4 + 2*eps)/2)*s1q - 
          (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)*
         (-2*(-1 + 4*(2 + (-4 + 2*eps)/2))*s1q*s4q^2 - 
          s34*s4q*(-((-2 + 7*(2 + (-4 + 2*eps)/2))*s1q) - 
            (2 - 5*(2 + (-4 + 2*eps)/2))*s4q) + 
          s34^2*(-((2 + (-4 + 2*eps)/2)*s1q) - (2 - 3*(2 + (-4 + 2*eps)/2))*
             s4q))) + s12^2*(-(s1q*(-s1q - s4q)*((1 + (-4 + 2*eps)/2)*
             (2 + (-4 + 2*eps)/2)*s1q - (2 - 7*(2 + (-4 + 2*eps)/2) + 
              7*(2 + (-4 + 2*eps)/2)^2)*s4q)) + 
         s23*((1 + (-4 + 2*eps)/2)*(2 + (-4 + 2*eps)/2)*s1q^2 - 
           2*(1 - 3*(2 + (-4 + 2*eps)/2) + 3*(2 + (-4 + 2*eps)/2)^2)*s1q*
            s4q + (2 - 9*(2 + (-4 + 2*eps)/2) + 9*(2 + (-4 + 2*eps)/2)^2)*
            s4q^2)) - (s1q + s34)*(-s1q - s4q)*s4q*(-2*s1q*(s34 - s4q) + 
         (2 + (-4 + 2*eps)/2)*(s34*(7*s1q - s4q) - 3*(3*s1q - s4q)*s4q) + 
         (2 + (-4 + 2*eps)/2)^2*(s34*(-5*s1q + 3*s4q) - 
           s4q*(-7*s1q + 9*s4q))) - 
       s12*(s23*((1 + (-4 + 2*eps)/2)*s1q - (-1 + 3*(2 + (-4 + 2*eps)/2))*
            s4q)*(-(s4q*(-((2 - 7*(2 + (-4 + 2*eps)/2))*s1q) - 
              (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q)) + 
           s34*(2*(2 + (-4 + 2*eps)/2)*s1q - (-4 + 6*(2 + (-4 + 2*eps)/2))*
              s4q)) + (-s1q - s4q)*(2*s1q*(s1q + 2*s34 - s4q)*s4q + 
           (2 + (-4 + 2*eps)/2)*(10*s1q*s4q*(-s1q + s4q) + 
             s34*(s1q^2 - 14*s1q*s4q + s4q^2)) - (2 + (-4 + 2*eps)/2)^2*
            (8*s1q*s4q*(-s1q + 2*s4q) + s34*(s1q^2 - 12*s1q*s4q + 3*
                s4q^2)))))*F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
     (2*(-s12 + s34 - 3*s4q)*((1 + (-4 + 2*eps)/2)*s1q - 
       (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^4*(s12 - s1q - s34)*(s12^2*(-s1q - s23) + 
       s23*s34*(-s34 - s4q) - (-s1q - s34)*(s34 - 3*s4q)*s4q + 
       s12*(s34*(s1q - s4q) - 4*s1q*s4q + s23*(2*s34 + s4q)))*
      F[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*(-s12 + s34 - 3*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*
      (-(s23*s34) + s12*(s1q + s23 + 2*s34) - (s1q + s34)*(2*s34 - s4q))*
      F[2, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*
      (2*s12^2 - s23*s34 + s12*(-s1q + s23 - 2*(s34 - s4q)) - 
       (s1q + s34)*s4q)*F[2, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*(s12 - s34)*
      (s12 - s1q - s34)*(s12 - s34 + s4q)*F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
        -1}])/((s12 - s34 + 3*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^3*s23*(2*s34*(-s12 + s1q + s34)*(-s12 + s34 - s4q)*
        s4q + (2 + (-4 + 2*eps)/2)*(s12^3*(-s1q - s23) + 
         s12^2*(2*s1q*(s34 - 2*s4q) + 3*s23*(s34 - s4q) - s34*s4q) + 
         s34*(s23*s34*(s34 - 3*s4q) - (s1q + s34)*s4q*(s34 + s4q)) + 
         s12*(-3*s23*s34*(s34 - 2*s4q) - s34*(-5*s1q - s4q)*s4q - 
           3*s1q*s4q^2 + s34^2*(-s1q + 2*s4q))))*
      F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*(-s12 + s34 - 3*s4q)*tr5))/
   (2 + (-4 + 2*eps)/2)^4, s23*(s12 - s34)*
   F[2, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  (-(((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
       (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*s34*
       (s1q + s23 + s34)*(3*(1 + (-4 + 2*eps)/2)*s1q + 3*(1 + (-4 + 2*eps)/2)*
         s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*s4q)*
       F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
      (((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
       (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
         s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*tr5)) - 
    ((2 + (-4 + 2*eps)/2)^4*s34*(s12*(-s1q - s23) + s23*(s34 - 2*s4q) - 
       (s1q + s34)*s4q)*F[2, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
    ((2 + (-4 + 2*eps)/2)^2*(-2 + 13*(2 + (-4 + 2*eps)/2) - 
       27*(2 + (-4 + 2*eps)/2)^2 + 18*(2 + (-4 + 2*eps)/2)^3)*s34*
      (s1q + s23 + s34)*s4q*(-((-3 + 7*(2 + (-4 + 2*eps)/2))*s1q) + 
       (3 - 7*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/((-s1q - s23 - s4q)*
      ((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
      (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
        s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*s34*(s1q + s23 + s34)*(s23 + s4q)*
      ((1 + (-4 + 2*eps)/2)*s1q + (1 + (-4 + 2*eps)/2)*s23 - 
       (4 - 8*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
        0}])/((-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + 
       (-3 + 5*(2 + (-4 + 2*eps)/2))*s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*s4q)*
      ((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*s34*(s1q + s23 + s34)*
      ((1 + (-4 + 2*eps)/2)*s23^2 + (1 + (-4 + 2*eps)/2)*s23*(s1q - s4q) - 
       s4q*(-((5 - 9*(2 + (-4 + 2*eps)/2))*s1q) - 
         (4 - 8*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/
     (((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
      (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
        s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*(s1q + s23)^2*s34*(s1q + s23 + s34)*
      F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/
     (((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
      (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
        s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^4*(s12*(s1q + s23)^2*((1 + (-4 + 2*eps)/2)*s34 - 
         (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
        (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
          s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q) - 
       s1q^3*s4q*((1 - 3*(2 + (-4 + 2*eps)/2))^2*s34 - 
         (3 - 17*(2 + (-4 + 2*eps)/2) + 20*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
       s23*s34*(-4*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*
          s4q^3 - s23*s4q*((-3 + 6*(2 + (-4 + 2*eps)/2) + 
             (2 + (-4 + 2*eps)/2)^2)*s34 - (-11 + 53*(2 + (-4 + 2*eps)/2) - 
             60*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
         s23^2*((3 - 8*(2 + (-4 + 2*eps)/2) + 5*(2 + (-4 + 2*eps)/2)^2)*s34 - 
           (7 - 31*(2 + (-4 + 2*eps)/2) + 34*(2 + (-4 + 2*eps)/2)^2)*s4q)) - 
       s1q*(-4*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s34*
          s4q^3 - 2*s23*s4q*((1 - 5*(2 + (-4 + 2*eps)/2)^2)*s34^2 - 
           2*(2 - 9*(2 + (-4 + 2*eps)/2) + 10*(2 + (-4 + 2*eps)/2)^2)*s34*
            s4q + 2*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*
            s4q^2) - s23^2*(2*(3 - 8*(2 + (-4 + 2*eps)/2) + 
             5*(2 + (-4 + 2*eps)/2)^2)*s34^2 - 
           (15 - 68*(2 + (-4 + 2*eps)/2) + 77*(2 + (-4 + 2*eps)/2)^2)*s34*
            s4q + (3 - 17*(2 + (-4 + 2*eps)/2) + 20*(2 + (-4 + 2*eps)/2)^2)*
            s4q^2)) + s1q^2*(-(s4q*((1 - 3*(2 + (-4 + 2*eps)/2))^2*s34^2 - 
            (3 - 17*(2 + (-4 + 2*eps)/2) + 20*(2 + (-4 + 2*eps)/2)^2)*s34*
             s4q - 4*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*
             s4q^2)) + s23*((3 - 8*(2 + (-4 + 2*eps)/2) + 
             5*(2 + (-4 + 2*eps)/2)^2)*s34^2 - (9 - 43*(2 + (-4 + 2*eps)/2) + 
             52*(2 + (-4 + 2*eps)/2)^2)*s34*s4q + 
           2*(3 - 17*(2 + (-4 + 2*eps)/2) + 20*(2 + (-4 + 2*eps)/2)^2)*
            s4q^2)))*F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/
     (2*((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*
      (-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + (3 - 5*(2 + (-4 + 2*eps)/2))*
        s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^4*(s1q + s23 + s34)*
      (s23*s34*((1 + (-4 + 2*eps)/2)*s34 + (1 + 2*(2 + (-4 + 2*eps)/2))*
          s4q) - s12*(s1q + s23)*((1 + (-4 + 2*eps)/2)*s34 - 
         (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q) - (s1q + s34)*s4q*
        ((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
     (2*((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*
      (s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
      F[2, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*
      (s23*s34*((1 + (-4 + 2*eps)/2)*s34 + (1 + 2*(2 + (-4 + 2*eps)/2))*
          s4q) + s12*(s1q + s23 + 2*s34)*((1 + (-4 + 2*eps)/2)*s34 - 
         (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q) + (s1q + s34)*s4q*
        ((-1 + 7*(2 + (-4 + 2*eps)/2))*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*
          s4q))*F[2, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
     (2*((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*s34*
      (s1q + s23 + s34)*(s34 - s4q)*F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/
     (((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*s23*
      ((-s34 + s4q)*(-((s1q + s34)*s4q*((3 + (-4 + 2*eps)/2)*s34 - 
            (1 - 4*(2 + (-4 + 2*eps)/2))*s4q)) + 
         s23*s34*((1 + (-4 + 2*eps)/2)*s34 - (-1 + 6*(2 + (-4 + 2*eps)/2))*
            s4q)) + s12*(-((1 + (-4 + 2*eps)/2)*s34^2*(-s1q - 4*s4q)) - 
         (-1 + 4*(2 + (-4 + 2*eps)/2))*s1q*s4q^2 + 
         s34*s4q*(-((4 + (-4 + 2*eps)/2)*s1q) - (-2 + 8*(2 + (-4 + 2*eps)/2))*
            s4q) + s23*((1 + (-4 + 2*eps)/2)*s34^2 - (4 + (-4 + 2*eps)/2)*s34*
            s4q + (1 - 4*(2 + (-4 + 2*eps)/2))*s4q^2)))*
      F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
     (2*((1 + (-4 + 2*eps)/2)*s34 - (-1 + 4*(2 + (-4 + 2*eps)/2))*s4q)*tr5))/
   (2 + (-4 + 2*eps)/2)^4, s23*(s34 - s4q)*
   F[2, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
  s4q^2*F[2, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  (s12 - s34)*F[2, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
   (-s12 + s34)*F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
   (-s12 + s34)*F[2, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
   (s12 - s34)*F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
   (-s12 + s34)*s4q*F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  -(s12*s4q*F[2, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
  (((2 + (-4 + 2*eps)/2)*(-2 + 13*(2 + (-4 + 2*eps)/2) - 
       27*(2 + (-4 + 2*eps)/2)^2 + 18*(2 + (-4 + 2*eps)/2)^3)*s1q*
      (s12 - s1q - s34)*(s12 - s34 - 2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*(s1q - 2*s4q)*
      ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)*(1 - 2*(2 + (-4 + 2*eps)/2))^2*
      (2 - 9*(2 + (-4 + 2*eps)/2) + 9*(2 + (-4 + 2*eps)/2)^2)*s1q*
      (s12 - s1q - s34)*s4q*(s12 - s34 + 2*s4q)*
      F[2, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*(-s12 + s34 - s4q)*
      (-s1q + 2*s4q)*((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*(s12 - s1q - s34)*
      (s12*(-(s1q*(-s1q - 4*s4q)) + s23*(s1q - 2*s4q)) + 
       (-s1q + 2*s4q)*(s23*s34 - (-s1q - s34)*s4q))*
      F[2, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(4*(-s1q + 2*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^2*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*s1q*(s12 - s1q - s34)*
      (-2*(-s12 - s4q)*s4q + (2 + (-4 + 2*eps)/2)*
        (-s34^2 + s12*(s34 - 3*s4q) - s34*s4q - 4*s4q^2))*
      F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*(-s1q + 2*s4q)*
      ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^2*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*s1q*(s12 - s1q - s34)*
      (2*(s34 - s4q)*s4q + (2 + (-4 + 2*eps)/2)*(s12^2 + s12*(-s34 - s4q) - 
         (3*s34 - 4*s4q)*s4q))*F[2, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
     (2*(-s1q + 2*s4q)*((1 + (-4 + 2*eps)/2)*s12 - (1 + (-4 + 2*eps)/2)*s34 - 
       2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*s1q*(s12 - s34)^2*(s12 - s1q - s34)*
      F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(2*(-s1q + 2*s4q)*
      ((1 + (-4 + 2*eps)/2)*s12 - (1 + (-4 + 2*eps)/2)*s34 - 
       2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(2*s1q*(s12 - s1q - s34)*s4q*
        (s12^2 - s12*(s34 - s4q) + s34*s4q) + (2 + (-4 + 2*eps)/2)*
        (s12^3*(s23*(s1q - 2*s4q) - s1q*(-s1q + 10*s4q)) + 
         s34*(-(s23*s34*(s1q - 2*s4q)*(s34 - 2*s4q)) - (s1q + s34)*s4q*
            (s34*(-3*s1q - 2*s4q) - 4*(2*s1q - s4q)*s4q)) + 
         s12*(s23*s34*(3*s34 - 4*s4q)*(s1q - 2*s4q) + 4*s1q*(2*s1q - s4q)*
            s4q^2 + s34^2*(s1q^2 - 16*s1q*s4q - 4*s4q^2) + 
           2*s34*s4q*(-7*s1q^2 + s1q*s4q + 2*s4q^2)) + 
         s12^2*(-(s23*(s1q - 2*s4q)*(3*s34 - 2*s4q)) + s1q*(11*s1q - 12*s4q)*
            s4q + s34*(-2*s1q^2 + 23*s1q*s4q + 2*s4q^2))) - 
       (2 + (-4 + 2*eps)/2)^2*(s12^3*(s23*(s1q - 2*s4q) - 
           s1q*(-s1q + 12*s4q)) + s34*(-(s23*s34*(s34 - 4*s4q)*
             (s1q - 2*s4q)) - (s1q + s34)*s4q*(s34*(-7*s1q - 2*s4q) - 
             8*(s1q - s4q)*s4q)) + s12^2*(-(s23*(3*s34 - 4*s4q)*
             (s1q - 2*s4q)) + s1q*(15*s1q - 14*s4q)*s4q + 
           s34*(-2*s1q^2 + 31*s1q*s4q + 2*s4q^2)) + 
         s12*(s23*s34*(3*s34 - 8*s4q)*(s1q - 2*s4q) - 8*s1q*s4q^2*
            (-s1q + s4q) + s34^2*(s1q^2 - 26*s1q*s4q - 4*s4q^2) + 
           2*s34*s4q*(-11*s1q^2 + 2*s1q*s4q + 4*s4q^2))))*
      F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(4*(s1q - 2*s4q)*
      ((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*s1q*(s23*s34 + s12*(-s1q - s23 - 2*s4q) - 
       (-s1q - s34)*s4q)*F[2, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(4*tr5) + 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*
      (s12*(-(s1q*(-s1q - 4*s4q)) + s23*(s1q - 2*s4q)) + 
       s23*(2*s1q + s34)*(-s1q + 2*s4q) + (s1q + s34)*(-2*s1q^2 - 3*s1q*s4q + 
         2*s4q^2))*F[2, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
     (4*(-s1q + 2*s4q)*tr5) + ((2 + (-4 + 2*eps)/2)^3*
      (-1 + 2*(2 + (-4 + 2*eps)/2))*s12*((s1q + s34)*(-5*s1q - 2*s4q)*s4q - 
       s23*(2*s1q + s34)*(-s1q + 2*s4q) + s12*(-(s1q*(-s1q - 4*s4q)) + 
         s23*(-s1q + 2*s4q)))*F[2, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
     (4*(-s1q + 2*s4q)*tr5) + ((2 + (-4 + 2*eps)/2)^3*
      (-1 + 2*(2 + (-4 + 2*eps)/2))*s12*s1q*(s12 - s1q - s34)*(-s1q - s4q)*
      F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(2*(-s1q + 2*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*s12*(2*s1q*s23*(s12 - s1q - s34)*s4q + 
       (2 + (-4 + 2*eps)/2)*(-((s1q + s34)*s4q*(3*s1q^2 + s1q*s4q - 
            2*s4q^2)) + s12*(-(s1q*(s1q^2 - 3*s1q*s4q - 4*s4q^2)) - 
           s23*(s1q^2 - s1q*s4q + 2*s4q^2)) + 
         s23*(4*s1q*s4q^2 + s34*(s1q^2 - s1q*s4q + 2*s4q^2))))*
      F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(4*(-s1q + 2*s4q)*tr5))/
   (2 + (-4 + 2*eps)/2)^4, 
  -(s12*(-s1q - s4q)*F[2, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}]), 
  (((2 + (-4 + 2*eps)/2)^2*(-2 + 13*(2 + (-4 + 2*eps)/2) - 
       27*(2 + (-4 + 2*eps)/2)^2 + 18*(2 + (-4 + 2*eps)/2)^3)*s34*
      (s1q + s23 + s34)*(-s1q - s23 - s4q)*((1 + (-4 + 2*eps)/2)*s34 - 
       (3 - 7*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
        0}])/(2*(-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
        (-s1q + 3*s34))*s4q*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^2*(-2 + 13*(2 + (-4 + 2*eps)/2) - 
       27*(2 + (-4 + 2*eps)/2)^2 + 18*(2 + (-4 + 2*eps)/2)^3)*
      (s1q + s23 + s34)*(-s1q - s23 - s4q)*((-1 + 5*(2 + (-4 + 2*eps)/2))*
        s34 + 3*(1 + (-4 + 2*eps)/2)*s4q)*F[2, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
        0}])/(2*(s1q - (2 + (-4 + 2*eps)/2)*s1q + s23 - 
       (2 + (-4 + 2*eps)/2)*s23 + 3*(2 + (-4 + 2*eps)/2)*s34)*
      ((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*
      tr5) + ((2 + (-4 + 2*eps)/2)^4*(s1q + s23 + s34)*
      (s12*(s1q + s23) + s23*s34 - (-s1q - s34)*s4q)*
      F[2, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(4*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*(s12 - s34)*(s1q + s23 + s34)*
      (-s1q - s23 - s4q)*((-3 + 7*(2 + (-4 + 2*eps)/2))*s34 + 
       (1 + (-4 + 2*eps)/2)*s4q)*F[2, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
     (2*(-((1 + (-4 + 2*eps)/2)*s1q) + s23 - (2 + (-4 + 2*eps)/2)*s23 + 
       3*(2 + (-4 + 2*eps)/2)*s34)*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*(s1q + s23 + s34)*(-s1q - s23 - s4q)*
      (s12*((3 - 7*(2 + (-4 + 2*eps)/2))*s34 - (1 + (-4 + 2*eps)/2)*s4q) + 
       s34*((1 + (-4 + 2*eps)/2)*s34 - (-5 + 9*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
     (2*(s1q - (2 + (-4 + 2*eps)/2)*s1q + s23 - (2 + (-4 + 2*eps)/2)*s23 + 
       3*(2 + (-4 + 2*eps)/2)*s34)*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*(1 - 5*(2 + (-4 + 2*eps)/2) + 
       6*(2 + (-4 + 2*eps)/2)^2)*(s1q + s23 + s34)*(-s1q - s23 - s4q)*
      (s34 - s4q)^2*F[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
     (2*(s1q - (2 + (-4 + 2*eps)/2)*s1q + s23 - (2 + (-4 + 2*eps)/2)*s23 + 
       3*(2 + (-4 + 2*eps)/2)*s34)*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*tr5) + 
    ((2 + (-4 + 2*eps)/2)^4*(s12*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
         (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*
        (-((1 + (-4 + 2*eps)/2)*s1q^2*(s34 - s4q)) - 2*(1 + (-4 + 2*eps)/2)*
          s1q*s23*(s34 - s4q) - (1 + (-4 + 2*eps)/2)*s23^2*(s34 - s4q) - 
         2*(-1 + 4*(2 + (-4 + 2*eps)/2))*s34^2*s4q + 
         s23*s34*((2 - 5*(2 + (-4 + 2*eps)/2))*s34 - 3*(2 + (-4 + 2*eps)/2)*
            s4q) - s1q*s34*((-2 + 5*(2 + (-4 + 2*eps)/2))*s34 + 
           3*(2 + (-4 + 2*eps)/2)*s4q)) + (s34 - s4q)*
        (s1q^2*(s34 - s4q)*(2*(1 - 5*(2 + (-4 + 2*eps)/2) + 
             6*(2 + (-4 + 2*eps)/2)^2)*s34 - (-3 + 8*(2 + (-4 + 2*eps)/2) - 
             5*(2 + (-4 + 2*eps)/2)^2)*s4q) + s34*(s23 + s4q)*
          ((1 - 3*(2 + (-4 + 2*eps)/2))^2*s23*(s34 - s4q) + 
           s34*((2 - 13*(2 + (-4 + 2*eps)/2) + 21*(2 + (-4 + 2*eps)/2)^2)*
              s34 - (-2 + 11*(2 + (-4 + 2*eps)/2) - 11*(2 + (-4 + 2*eps)/2)^
                 2)*s4q)) - s1q*(-(s23*(s34 - s4q)*
             ((3 - 16*(2 + (-4 + 2*eps)/2) + 21*(2 + (-4 + 2*eps)/2)^2)*s34 - 
              (-3 + 8*(2 + (-4 + 2*eps)/2) - 5*(2 + (-4 + 2*eps)/2)^2)*
               s4q)) + s34*(-2*(1 - 5*(2 + (-4 + 2*eps)/2) + 6*
                (2 + (-4 + 2*eps)/2)^2)*s34^2 - 
             (3 - 11*(2 + (-4 + 2*eps)/2) + 14*(2 + (-4 + 2*eps)/2)^2)*s34*
              s4q + (1 + 3*(2 + (-4 + 2*eps)/2) - 6*(2 + (-4 + 2*eps)/2)^2)*
              s4q^2))))*F[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
     (4*(-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
        (-s1q + 3*s34))*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s4q)*tr5) - 
    ((2 + (-4 + 2*eps)/2)^4*(-s1q - s23 - s4q)*
      (-(s12*(-s1q - s23)*(-((1 + (-4 + 2*eps)/2)*s1q) + (-1 + (4 - 2*eps)/2)*
           s23 + (2 - 5*(2 + (-4 + 2*eps)/2))*s34)) + 
       (-((1 + (-4 + 2*eps)/2)*s1q) + s23 - (2 + (-4 + 2*eps)/2)*s23 + 
         3*(2 + (-4 + 2*eps)/2)*s34)*(s23*s34 - (-s1q - s34)*s4q))*
      F[2, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
     (4*(-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
        (-s1q + 3*s34))*tr5) + ((2 + (-4 + 2*eps)/2)^3*
      (-1 + 2*(2 + (-4 + 2*eps)/2))*s12*(s12*(s1q + s23) - 
       s23*(2*s1q + s34) + (s1q + s34)*(-2*s1q - s4q))*
      F[2, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(4*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*
      (-2*(1 + (-4 + 2*eps)/2)*s1q^3 + s12*(-s1q - s23)*
        (-((1 + (-4 + 2*eps)/2)*s1q) + s23 - (2 + (-4 + 2*eps)/2)*s23 + 
         3*(2 + (-4 + 2*eps)/2)*s34) - 
       s34*((-1 + 7*(2 + (-4 + 2*eps)/2))*s23 + 3*(2 + (-4 + 2*eps)/2)*s34)*
        (s23 + s4q) - (1 + (-4 + 2*eps)/2)*s1q^2*(4*s23 + 2*s34 + s4q) - 
       s1q*(2*(1 + (-4 + 2*eps)/2)*s23^2 - (1 - 4*(2 + (-4 + 2*eps)/2))*s34*
          s4q + s23*((-3 + 9*(2 + (-4 + 2*eps)/2))*s34 + (1 + (-4 + 2*eps)/2)*
            s4q)))*F[2, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
     (4*(-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
        (-s1q + 3*s34))*tr5) + ((2 + (-4 + 2*eps)/2)^4*
      (-1 + 2*(2 + (-4 + 2*eps)/2))*s12*(s1q + s23)*(s1q + s23 + s34)*
      (s1q + s23 + s4q)*F[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
     (2*(-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
        (-s1q + 3*s34))*tr5) - ((2 + (-4 + 2*eps)/2)^4*s12*
      ((3 + (-4 + 2*eps)/2)*s23^3*s34 + s12*(s1q + s23)^2*
        (-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
          (-s1q + 3*s34)) - s1q*(s1q + s34)*((-1 + (4 - 2*eps)/2)*s1q*s4q + 
         s34*(-2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s1q + ((4 - 2*eps)*s4q)/2)) + 
       s23^2*((-s1q + s34)*s4q + (2 + (-4 + 2*eps)/2)*
          (5*s34^2 - s34*(-6*s1q - s4q) + s1q*s4q)) + 
       s23*(-(s1q*(2*s34^2 - s34*(-3*s1q - 2*s4q) + 2*s1q*s4q)) + 
         (2 + (-4 + 2*eps)/2)*(-(s34^2*(-9*s1q - 5*s4q)) - 
           3*s1q*s34*(-3*s1q - s4q) + 2*s1q^2*s4q)))*
      F[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
     (4*(-s1q + (1 + (-4 + 2*eps)/2)*s23 - (2 + (-4 + 2*eps)/2)*
        (-s1q + 3*s34))*tr5))/(2 + (-4 + 2*eps)/2)^4, 
  s12*(-s1q - s23)*F[2, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  (-1/4*((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*
       (s23*s34 + s12*(s1q + s23 + 2*s34) - (-s1q - s34)*s4q)*
       F[2, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/tr5 + 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
       s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
      F[2, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*tr5) + 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (s12*(s23*(-s23 - s4q) - s1q*(s23 - s4q)) + 
       (s23 + s4q)*(s23*s34 - (-s1q - s34)*s4q))*
      F[2, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*
      (s12*(-s1q - s23) + (-2*s23 - s34)*(s23 + s4q) - s1q*(2*s23 + s4q))*
      F[2, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(4*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*s23*
      (s12 + s23 + s4q)*F[2, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/tr5 - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*s23*
      (s12*(-s1q - s23) + s23*s34 + (-s1q + s34)*s4q)*
      F[2, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*tr5))/
   (2 + (-4 + 2*eps)/2)^4, ((1 - 2*(2 + (-4 + 2*eps)/2))*s12*s23*
    F[2, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2 + (-4 + 2*eps)/2), 
  (-1/4*((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s23*
       (2*s12^2 - s23*s34 + s12*(-s1q + s23 - 2*(s34 - s4q)) - 
        (s1q + s34)*s4q)*F[2, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/tr5 - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (s12^2*(-s1q - s23) - s4q*(s23*s34 - (-s1q - s34)*s4q) + 
       s12*(s23*(s34 - s4q) - (2*s1q + s34)*s4q))*
      F[2, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(4*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (s12*(s23*(-s23 - s4q) - s1q*(s23 - s4q)) + 
       (s23 + s4q)*(s23*s34 - (-s1q - s34)*s4q))*
      F[2, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(4*tr5) + 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*
      (s12*(-s1q + s23) - s23*(2*s1q + s34) - (s1q + s34)*s4q)*
      F[2, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(4*tr5) - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*s23*
      (s12 + s23 + s4q)*F[2, {1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0}])/tr5 - 
    ((2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*s12*s23*
      (-(s23*(s34 - 2*s4q)) - (-s1q + s34 - 2*s4q)*s4q + 
       s12*(s1q + s23 + 2*s4q))*F[2, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
     (4*tr5))/(2 + (-4 + 2*eps)/2)^4, 
  ((1 - 2*(2 + (-4 + 2*eps)/2))*s12*s23*
    F[2, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2 + (-4 + 2*eps)/2), 
  s4q*F[2, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  (-s12 + s34 - s4q)*F[2, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  -(s34*F[2, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}]), 
  s4q*F[2, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  ((2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      (-((1 - 3*(2 + (-4 + 2*eps)/2))*s1q) - (1 + (-4 + 2*eps)/2)*s4q)*
      F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
     (s4q*((1 + (-4 + 2*eps)/2)*s1q - (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
    (2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      (-((3 + (-4 + 2*eps)/2)*s1q) - (-1 + 5*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
     (s1q*(-((1 + (-4 + 2*eps)/2)*s1q) - (1 - 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
    ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(-4*(2 + (-4 + 2*eps)/2)*s1q^2 + 
       (5 - 17*(2 + (-4 + 2*eps)/2))*s1q*s4q + (3 - 9*(2 + (-4 + 2*eps)/2))*
        s4q^2 + 4*s23*(-((2 + (-4 + 2*eps)/2)*s1q) - 
         (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
     (s4q*((1 + (-4 + 2*eps)/2)*s1q - (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
    ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(-4*s23*(-((2 + (-4 + 2*eps)/2)*s1q) - 
         (-2 + 5*(2 + (-4 + 2*eps)/2))*s4q) - 
       s4q*(-((-3 + 7*(2 + (-4 + 2*eps)/2))*s1q) - 
         (-5 + 11*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
     (s4q*((1 + (-4 + 2*eps)/2)*s1q - (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)) - 
    (4*(2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(-s1q - s4q)^2*
      F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/
     (s4q*((1 + (-4 + 2*eps)/2)*s1q - (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)) + 
    (2*(2 + (-4 + 2*eps)/2)^3*
      ((-2*s1q - (2 + (-4 + 2*eps)/2)^2*(7*s1q - 9*s4q) + 
         3*(2 + (-4 + 2*eps)/2)*(3*s1q - s4q))*(-s1q - s4q) + 
       2*(-1 + 4*(2 + (-4 + 2*eps)/2))*s23*((1 + (-4 + 2*eps)/2)*s1q - 
         (-1 + 3*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(-((1 + (-4 + 2*eps)/2)*s1q) - 
      (1 - 3*(2 + (-4 + 2*eps)/2))*s4q))/(2 + (-4 + 2*eps)/2)^4, 
  (-s1q - s4q)*F[2, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
  ((-2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      (-3*(1 - 3*(2 + (-4 + 2*eps)/2))*s1q + (-3 + 9*(2 + (-4 + 2*eps)/2))*
        s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
     (s4q*(-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*
        s4q)) - (2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      ((-1 + (-4 + 2*eps)/2)*s1q + (-1 + (-4 + 2*eps)/2)*s23 - 
       (4 - 8*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
        0}])/((s1q + s23 + s4q)*(-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + 
       (-3 + 5*(2 + (-4 + 2*eps)/2))*s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*
        s4q)) - ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(4*(1 + (-4 + 2*eps)/2)*s23^2 + 
       s23*(4*(1 + (-4 + 2*eps)/2)*s1q - (11 - 21*(2 + (-4 + 2*eps)/2))*
          s4q) - s4q*(-((5 - 11*(2 + (-4 + 2*eps)/2))*s1q) - 
         (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
     (s4q*(-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*
        s4q)) - ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(-4*(1 + (-4 + 2*eps)/2)*s23^2 - 
       s4q*(-((-11 + 21*(2 + (-4 + 2*eps)/2))*s1q) - 
         (-4 + 8*(2 + (-4 + 2*eps)/2))*s4q) + 
       s23*(-4*(1 + (-4 + 2*eps)/2)*s1q - (-5 + 11*(2 + (-4 + 2*eps)/2))*
          s4q))*F[2, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/
     (s4q*(-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*
        s4q)) + (4*(2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(s1q + s23)^2*
      F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/
     (s4q*(-((-3 + 5*(2 + (-4 + 2*eps)/2))*s1q) + 
       (3 - 5*(2 + (-4 + 2*eps)/2))*s23 - (-4 + 8*(2 + (-4 + 2*eps)/2))*
        s4q)) - (2*(2 + (-4 + 2*eps)/2)^3*
      ((4 - 23*(2 + (-4 + 2*eps)/2) + 29*(2 + (-4 + 2*eps)/2)^2)*s23^2 + 
       s1q*(-((2 - 11*(2 + (-4 + 2*eps)/2) + 11*(2 + (-4 + 2*eps)/2)^2)*
           s1q) - 4*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*
          s4q) - 2*s23*(-((1 - 3*(2 + (-4 + 2*eps)/2))^2*s1q) - 
         2*(1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q))*
      F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/
     (-((3 - 5*(2 + (-4 + 2*eps)/2))*s1q) + (-3 + 5*(2 + (-4 + 2*eps)/2))*
       s23 - (4 - 8*(2 + (-4 + 2*eps)/2))*s4q))/(2 + (-4 + 2*eps)/2)^4, 
  (s1q + s23)*F[2, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
  (s12 - s1q - s34)*F[2, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  (s12 - s1q - s34)*F[2, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  (s1q + s23 + s34)*F[2, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  (s1q + s23 + s34)*F[2, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
  -1/2*((1 - 2*eps)*s23*F[2, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*s23*F[2, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*s23*F[2, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
  ((-2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      ((-1 + 3*(2 + (-4 + 2*eps)/2))*s12 + (1 - 3*(2 + (-4 + 2*eps)/2))*s34 - 
       2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)*F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 
        0, 0}])/(s4q*((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
    (2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      ((3 + (-4 + 2*eps)/2)*s12 - (3 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/((s12 - s34 + s4q)*
      ((1 + (-4 + 2*eps)/2)*s12 - (1 + (-4 + 2*eps)/2)*s34 - 
       2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
    ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(-(s4q*(5*s12 + 3*s34 + 2*s4q)) + 
       (2 + (-4 + 2*eps)/2)*(4*s34^2 - s12*(4*s34 - 9*s4q) + 7*s34*s4q + 
         4*s4q^2))*F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
     (s4q*((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
    ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*((3*s12 + 5*s34 - 2*s4q)*s4q + 
       (2 + (-4 + 2*eps)/2)*(4*s12^2 + s12*(-4*s34 - 7*s4q) - 
         (9*s34 - 4*s4q)*s4q))*F[2, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
     (s4q*((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) + 
    (4*(2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(s12 - s34)^2*
      F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
     (s4q*((-1 + (4 - 2*eps)/2)*s12 + (1 + (-4 + 2*eps)/2)*s34 - 
       2*(-1 + 2*(2 + (-4 + 2*eps)/2))*s4q)) - 
    (2*(2 + (-4 + 2*eps)/2)^3*((2 - 11*(2 + (-4 + 2*eps)/2) + 
         13*(2 + (-4 + 2*eps)/2)^2)*s12^2 - 
       2*s12*((1 - 3*(2 + (-4 + 2*eps)/2))^2*s34 - 
         (1 - 6*(2 + (-4 + 2*eps)/2) + 8*(2 + (-4 + 2*eps)/2)^2)*s4q) + 
       s34*(2*s4q - (2 + (-4 + 2*eps)/2)*(s34 + 12*s4q) + 
         (2 + (-4 + 2*eps)/2)^2*(5*s34 + 16*s4q)))*
      F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/((1 + (-4 + 2*eps)/2)*s12 - 
      (1 + (-4 + 2*eps)/2)*s34 - 2*(1 - 2*(2 + (-4 + 2*eps)/2))*s4q))/
   (2 + (-4 + 2*eps)/2)^4, (s12 - s34)*
   F[2, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  ((2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      ((1 - 7*(2 + (-4 + 2*eps)/2))*s34 - (-1 + (-4 + 2*eps)/2)*s4q)*
      F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
     (s4q*((1 - 3*(2 + (-4 + 2*eps)/2))*s34 - (-3 + 5*(2 + (-4 + 2*eps)/2))*
        s4q)) + (2*(2 + (-4 + 2*eps)/2)*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-2 + 3*(2 + (-4 + 2*eps)/2))*(-1 + 3*(2 + (-4 + 2*eps)/2))*
      ((3 + (-4 + 2*eps)/2)*s34 - 3*(-1 + 3*(2 + (-4 + 2*eps)/2))*s4q)*
      F[2, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
     (s34*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - (3 - 5*(2 + (-4 + 2*eps)/2))*
        s4q)) + ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*
      (-4*s12*((-3 + 7*(2 + (-4 + 2*eps)/2))*s34 + (1 + (-4 + 2*eps)/2)*
          s4q) + s34*((-9 + 19*(2 + (-4 + 2*eps)/2))*s34 - 
         (-5 + 11*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
     (s34*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - (3 - 5*(2 + (-4 + 2*eps)/2))*
        s4q)) + ((2 + (-4 + 2*eps)/2)^2*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*
      (4*s12*((-3 + 7*(2 + (-4 + 2*eps)/2))*s34 + (1 + (-4 + 2*eps)/2)*s4q) + 
       s34*((7 - 13*(2 + (-4 + 2*eps)/2))*s34 - 
         (11 - 21*(2 + (-4 + 2*eps)/2))*s4q))*
      F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
     (s34*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - (3 - 5*(2 + (-4 + 2*eps)/2))*
        s4q)) - (4*(2 + (-4 + 2*eps)/2)^3*(-1 + 2*(2 + (-4 + 2*eps)/2))*
      (-1 + 3*(2 + (-4 + 2*eps)/2))*(s34 - s4q)^2*
      F[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
     (s34*((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - (3 - 5*(2 + (-4 + 2*eps)/2))*
        s4q)) + 2*(2 + (-4 + 2*eps)/2)^3*((2 - 8*(2 + (-4 + 2*eps)/2))*s12 + 
      ((s34 - s4q)*((2 - 13*(2 + (-4 + 2*eps)/2) + 21*(2 + (-4 + 2*eps)/2)^2)*
          s34 - (-2 + 11*(2 + (-4 + 2*eps)/2) - 11*(2 + (-4 + 2*eps)/2)^2)*
          s4q))/((-1 + 3*(2 + (-4 + 2*eps)/2))*s34 - 
        (3 - 5*(2 + (-4 + 2*eps)/2))*s4q))*
     F[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2 + (-4 + 2*eps)/2)^4, 
  (s34 - s4q)*F[2, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  -1/2*((1 - 2*eps)*(-s12 - s4q)*F[2, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
    eps, -1/2*((1 - 2*eps)*(-s12 - s4q)*F[2, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 
       0}])/eps, s1q*F[2, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
  (-s1q - s23 - s4q)*F[2, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  -1/2*((1 - 2*eps)*(-s23 - s4q)*F[2, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    eps, -1/2*((1 - 2*eps)*(-s23 - s4q)*F[2, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
       0}])/eps, 
  -1/2*((1 - 2*eps)*s12*F[2, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*s12*F[2, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*s12*F[2, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[2, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[2, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(4*eps^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[2, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[2, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*eps^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[2, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[2, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*eps^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*F[2, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (4*eps^2), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[2, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(8*eps^3*s4q), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[2, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s34), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[2, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(eps^3*s12), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[2, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(eps^3*(s12 - s34 + s4q)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    F[2, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(8*eps^3*s1q), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[2, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s23), 
  -1/8*((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     F[2, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(eps^3*(s1q + s23 + s4q))}, 
     
 (* Third topology *)     
 {((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
    tr5 - ((s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/tr5 - (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s12 - s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - (s1q*(s12 - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((s12 - s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s1q*(s12 + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s1q^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/tr5 + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/tr5 - 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/tr5 + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s1q^2*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
       0}])/(2*tr5) - ((s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/tr5 - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
       -1}])/tr5 - (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
       0}])/(2*tr5) + ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/tr5 + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
       -1}])/tr5 + (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/tr5 + 
   (s1q*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       -2}])/(2*tr5) + (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s1q^2*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s34)*(-s12 - s23 - s4q)*s4q*F[3, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((-s12 - s23 - s4q)*(s12*(-s12 + s1q + s34 - 2*s4q) + 
      (-s12 + s1q + s34)*(-s34 - s4q) + 2*s34*s4q)*
     F[3, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - s4q) + s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     (s12 + s23 + 2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(-s12 + s34 - 2*s4q)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12^2 - s34*(-s12 - s23 + 2*s34 - 4*s4q) + (-s12 + s1q + s34)*
       (s34 - 2*s4q) + s12*(-s12 - s23 + 3*s34 - 2*(-s12 + s1q + s34) - 
        2*s4q))*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-3*s12 + s34 + 2*(-s12 + s1q + s34) - 4*(-s12 - s23 - s4q) - 6*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(2*(-s12 - s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 4*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(s12^2 + s34*(s34 - 2*(-s12 - s23 - s4q) - 4*s4q) + 
      s12*(-2*s34 + 3*(-s12 + s1q + s34) + s4q) + (-s12 + s1q + s34)*
       (2*(-s12 - s23 - s4q) + 3*s4q))*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s12^2 + (-s12 + s1q + s34)*(-s34 + 2*(-s12 + s1q + s34)) + 
      s12*(s34 + 3*(-s12 + s1q + s34)))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 - 
   (((-s12 + s1q + s34)*(2*(-s12 - s23)*s34 + (-s12 + s1q + s34)*
         (-s34 - s4q)) + s12*(-s12 + s1q + s34)*(-s1q - s23 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 - 
   (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -2, 0, 0}])/(2*tr5) + 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(-2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(2*(-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - 3*s4q) + s12*s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 + 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 - 2*(-s12 + s1q + s34)^2 - 
      s12*(-2*(-s12 - s23 - s4q) - s4q) + (-s12 + s1q + s34)*
       (s34 + 4*(-s12 - s23 - s4q) + 3*s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s34)*(-s12 - s23 - s4q)*(-s12 + s34 - s4q)*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 + s34 - 2*s4q)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*((-s12 + s1q + s34)*(s34 - 2*s4q) + 
      s12*(s12 - s1q - s34 - s4q) + s34*s4q)*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(s12 - s34 + s4q)*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-(s34*(-s12 - s23 + s34 - 3*s4q)) + (-s12 + s1q + s34)*(s34 - 2*s4q) + 
      s12*(-s12 - s23 + s34 - 2*(-s12 + s1q + s34) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(s34*(-s12 - s23 - 2*s4q) - 
      (-s12 + s1q + s34)*(s34 - 2*s4q) + 
      s12*(s12 + s23 + 2*(-s12 + s1q + s34) + s4q))*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(s12 - s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 
       0}])/(2*tr5) + (((-s12 + s1q)*s34 + s12*(-s12 + s1q + 2*s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(s12 + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-3*s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 4*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s12*(s34*(-s12 - s23 - 2*s4q) - 
        (-s12 + s1q + s34)*(s34 - s4q)) + s34*(-s12 + s1q + s34)*
       (-s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 2*s4q) + 
      s12^2*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((-s12 - s23 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) - 
   (s34*(-3*s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 4*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s34*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (s34 - 2*(-s12 - s23 - s4q) - 3*s4q) + s12*(s12 + s23 - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(2*s34 - s4q) - 
      s12*(2*(-s12 + s1q + s34) - s4q) - s34*s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-2*(-s12 + s1q + s34)*(s34 - s4q) + 
      s34*(-s12 - s23 + s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(s34*(-s12 - s23 - s4q) - 
      2*(-s12 + s1q + s34)*(s34 - s4q) + s12*(s1q + s23 + s34 + 2*s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*(s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(-3*s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 4*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(-2*(-s12 + s1q + s34)^2 + 
      s34*(-2*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(-s12 + s1q + s34 + 2*(-s12 - s23 - s4q) + 2*s4q) + 
      (-s12 + s1q + s34)*(4*(-s12 - s23 - s4q) + 5*s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*s34*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - 
      2*(-s12 - s23 - s4q) - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - (s1q*(-s12 - s23 - s4q)^2*F[3, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - (s1q^2*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0}])/
    (2*tr5) + (s1q*(-s12 + s1q)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q^2*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   ((-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + 
      s12*(-s12 - s23 + s34 - 2*(-s12 + s1q + s34) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-((-s12 + s1q + s34)*(s12 + s23 + s34)) + 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q)))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0}])/(2*tr5) - 
   ((-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + 
      s12*(-s12 - s23 + s34 - 2*(-s12 + s1q + s34) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*((s12 + s23)*s34 + (-s12 + s1q + s34)*
       (-s12 - s23 - s34 + s4q) + s12*(s12 + s23 + 2*(-s12 + s1q + s34) + 
        s4q))*F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-(-s12 + s1q + s34)^2 + s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + 2*s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - 
      2*(-s12 - s23 - s4q) - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) - (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q^2*(-s12 - s23 - s4q)^2*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    (2*tr5) - ((-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s12*(-s12 - s23 + s34 - 
        2*(-s12 + s1q + s34) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*
     (-((-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - 2*s4q)) - s34*s4q + 
      s12*(s12 + s23 + 2*(-s12 + s1q + s34) + s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q^2*(-s12 + s1q + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (((-s12 + s1q)*(-s12 + s1q + s34) + s12*(-s12 + s1q + 2*s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(2*s12 - s1q - s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0}])/(2*tr5) - 
   (((-s12 + s1q)*(-s12 + s1q + s34) + s12*(-s12 + s1q + 2*s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0}])/(2*tr5) - 
   ((s12 + s1q)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q^2*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (((-s12 + s1q)*(-s12 + s1q + s34) + s12*(-s12 + s1q + 2*s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s12^2 + s34^2 - 3*s34*(-s12 + s1q + s34) + 
      2*(-s12 + s1q + s34)^2 + s12*(-2*s34 + 3*(-s12 + s1q + s34)))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q^2*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, -1}])/(2*tr5) - 
   (((-s12 + s1q + s34)*(2*(-s12 - s23)*s34 + (-s12 + s1q + s34)*
         (-s34 - s4q)) + s12*(-s12 + s1q + s34)*(-s1q - s23 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/tr5 + 
   ((s12*((-s12 - s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s4q)) + (-s12 + s1q + s34)*(3*(-s12 - s23)*s34 + 
        (-s12 + s1q + s34)*(-2*s34 - s4q)) + s12^2*(-s1q - s23 - s34 - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(2*tr5) + 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(-2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(2*tr5) - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(2*(-s12 - s23)*s34 - 
      (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-s12 - s23 - s34 - s4q) - 
      s12*s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/tr5 + 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/tr5 + 
   ((-s12 - s23 - s4q)*(2*(s12 + s23)*s34^2 + 
      s12*(-(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-s12 - s23 + s34 - 
          2*s4q) - s34*(-2*(-s12 - s23 - s4q) - s4q)) + 
      (-s12 + s1q + s34)^2*(-3*s34 - s4q) + s12^2*(-s1q - s23 - s34 - s4q) + 
      s34*(-s12 + s1q + s34)*(s34 + 6*(-s12 - s23 - s4q) + 5*s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(s34 + s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(2*tr5) - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(-2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0}])/(2*tr5) + 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(s1q + 2*s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/tr5 - 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/tr5 + 
   (s34*(2*(-s12 - s23)*s34 + 3*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 5*(-s12 - s23 - s4q) - 4*s4q) + 
      s12*(-s12 + s1q + s34 - 3*(-s12 - s23 - s4q) - 2*s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s1q*s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(2*tr5) - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(-2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 3*s4q) - 
      s34*(-s12 - s23 - 2*s4q) - s12*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -2}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q^2*(-s12 + s1q + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -3}])/(2*tr5) + 
   (s34*(2*(-s12 - s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 4*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s1q*s34*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - 
      2*(-s12 - s23 - s4q) - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5), -1/2*((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
      F[3, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s34)*(-s12 - s23 - s4q)*s4q*F[3, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((-s12 - s23 - s4q)*(s12*(-s12 + s1q + s34 - 2*s4q) + 
      (-s12 + s1q + s34)*(-s34 - s4q) + 2*s34*s4q)*
     F[3, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - s4q) + s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     (s12 + s23 + 2*(-s12 + s1q + s34) - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s12 - s23 - s4q)*s4q^2*F[3, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(-s12 - s23 - s4q)*s4q*F[3, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(2*(-s12 + s1q + s34) - 
        2*(-s12 - s23 - s4q) - s4q) + (-s12 - s23 - s4q)*s4q + s4q^2)*
     F[3, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) - 
      s12*(2*(-s12 + s1q + s34) - 2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s34*(-s12 - s23 - s4q) + 
      s12*(s1q + s23 + s34 - s4q) - 2*(-s12 - s23 - s4q)*s4q - 2*s4q^2 + 
      (-s12 + s1q + s34)*(s34 + s4q))*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 
       0}])/(2*tr5) + (s34*(-s12 - s23 - s4q)*(-2*(-s12 + s1q + s34) + 
      2*(-s12 - s23 - s4q) + 3*s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (2*(-s12 + s1q + s34) - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*
       (-s12 - s23 + s34 - 2*s4q) - 2*s34*(-s12 - s23 - s4q) - 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) - 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 3*s4q) + 
      s34*(-s12 - s23 - s4q) + 2*(-s12 - s23 - s4q)^2 - 
      s12*(3*(-s12 + s1q + s34) - 3*(-s12 - s23 - s4q) - s4q) + 2*s34*s4q + 
      3*(-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (s34*(s12 + s23 - s4q) + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (((s12 + s23)*s34 - 2*(-s12 + s1q + s34)^2 + 2*(-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(3*(-s12 + s1q + s34) - 
        3*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   (s34*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(2*(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-4*(-s12 - s23 - s4q) - 3*s4q) + 2*(-s12 - s23 - s4q)^2 + 
      3*(-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 
       -1}])/(2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-s12 + s34 - s4q)*s4q*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*s4q*F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s34*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*s4q*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-s12 + s34 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-((-s12 + s1q + s34)*(s34 - 2*s4q)) + 
      2*s34*(-s12 - s23 - s4q) - s34*s4q - (-s12 - s23 - s4q)*s4q + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((-s12 - s23 - s4q)*
     (-((-s12 + s1q + s34)^2*(s34 - 2*s4q)) - s34*(-s12 - s23 - 2*s4q)*s4q + 
      s12*(2*(s12 + s23)*(-s12 + s1q + s34) + 2*(-s12 + s1q + s34)^2 + 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (2*s34*(-s12 - s23 - s4q) - (-s12 - s23 - s4q)*s4q - 2*s4q^2))*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-((-s12 + s1q + s34)*(s34 - 2*s4q)) - s34*s4q + 
      s12*(-s12 + s1q + s34 + s4q))*F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/
    (2*tr5) + ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(s34 - s4q) + 
      s34*(-2*(-s12 - s23 - s4q) - s4q) - 2*s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - s4q) - s12*(2*(-s12 + s1q + s34) - 2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s34*(-s12 - s23 - s4q) + 
      s12*(s1q + s23 + s34 - s4q) - 2*(-s12 - s23 - s4q)*s4q - 2*s4q^2 + 
      (-s12 + s1q + s34)*(s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) + (s34*(-s12 - s23 - s4q)*(-s1q - s23 - s34 + s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-(s34*(-s12 + s1q + s34)^2) - (-s12 - s23)*s34*s4q - 
      s12*(-s1q - s23 - s34 - s4q)*s4q + (-s12 + s1q + s34)*
       (s34*(-s12 - s23 - s4q) + s34*s4q + s4q^2))*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-(s34*(-s12 - s23 - s4q)) + (-s12 + s1q + s34)*
       (-s34 - s4q) + 2*(-s12 - s23 - s4q)*s4q + 2*s4q^2 + 
      s12*(-s1q - s23 - s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/
    (2*tr5) + (s34*(-s12 - s23 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - 2*s4q)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*s4q*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*s4q*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-(s34*(-s12 - s23 - s4q)) + (-s12 + s1q + s34)*
       (-s34 - s4q) + 2*(-s12 - s23 - s4q)*s4q + 2*s4q^2 + 
      s12*(-s1q - s23 - s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
       -1}])/(2*tr5) + ((-s12 - s23 - s4q)*
     ((-s12 + s1q + s34)^2*(-s34 - s4q) - s34*s4q*(-s12 - s23 + s4q) - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-(s34*(-s12 - s23 - s4q)) + (3*s34 + 2*(-s12 - s23 - s4q))*s4q + 
        s4q^2))*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 4*s4q) - 
      (s12 + s23 - s4q)*s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((-s12 - s23 - s4q)^2*(s12 + s1q - s34 + s4q)*
     F[3, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (((-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*(s12 + s23 + s34) + 
      2*s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      s34*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(-(-s12 - s23 - s4q)^2 - s34*s4q - 
      (-s12 - s23 - s4q)*s4q + (-s12 + s1q + s34)*(-s12 - s23 - s34 + s4q) + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
       -1}])/(2*tr5) + ((-s12 - s23 - s4q)*
     (-((-s12 + s1q + s34)^2*(s12 + s23 + s34)) + (s12 + s23)*s34*
       (-s12 - s23 - s4q) + s12*((-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - s4q) + 
        (-s12 - s23 - s4q)*(-s12 - s23 + s4q)) - (-s12 + s1q + s34)*
       ((-s12 - s23 - s4q)*(-s12 - s23 - s34 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) - ((-s12 - s23 - s4q)*
     ((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 - s23 - s4q)^2 + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s34*s4q + (-s12 - s23 - s4q)*s4q - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)*(-(s34*(-s12 - s23 - 2*s4q)) + 
      (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + 
      s12*(-s12 - s23 - 2*(-s12 + s1q + s34) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((s12 + s23)*(-s12 + s1q + s34) + 
      (-s12 + s1q + s34)^2 - (-s12 - s23 - s4q)*s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) - ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*
       (-s12 - s23 + s34 - 2*s4q) - 2*s34*(-s12 - s23 - s4q) - 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 
       -1}])/(2*tr5) - (s1q*(-s12 - s23 - s4q)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 - s23 - s4q)^2 + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s34*s4q + (-s12 - s23 - s4q)*s4q - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       -2}])/(2*tr5) + ((-s12 - s23 - s4q)*
     ((-s12 + s1q + s34)^2*(s34 - 2*(-s12 - s23 - s4q) - 2*s4q) - 
      s34*((-s12 - s23 - s4q)^2 + (-s12 - s23 - s4q)*s4q + s4q^2) + 
      (-s12 + s1q + s34)*((s34 + 2*(-s12 - s23 - s4q))*(-s12 - s23 - s4q) + 
        2*(-s12 - s23 - s4q)*s4q + 2*s4q^2) + 
      s12*(-2*(-s12 + s1q + s34)^2 + (-s12 - s23 - 2*s4q)*
         (-s12 - s23 - s4q) + (-s12 + s1q + s34)*(-s12 - s23 + s4q)))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, -1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s12 + s1q)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 
       -1}])/(2*tr5) + ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     ((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + 2*s34 - s4q) - s12*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
       -1}])/(2*tr5) + ((s1q - s34)*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - 
      2*(-s12 - s23 - s4q) - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    (2*tr5) - ((-s12 - s23 - s4q)*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
       -2}])/(2*tr5) + ((-s12 + s1q + s34)*(2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(3*s34 + 2*(-s12 - s23 - s4q)) + 
      s12*(3*(-s12 + s1q + s34) - 3*(-s12 - s23 - s4q) - s4q) - 
      s34*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/tr5 - 
   ((s1q + s23 + s34)*((-s12 - s23)*s34 + (-s12 + s1q + s34)*(-2*s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*((-s12 + s1q + s34)^2 - 
      2*(-s12 + s1q + s34)*(-s12 - s23 - s4q) + (-s12 - s23 - s4q)^2 - s4q^2)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-((-s12 + s1q + s34)*(-3*s34 - s4q)) - s34*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-2*s34*s4q + (-s12 + s1q + s34)*(s34 + s4q) + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/tr5 - 
   (s34*(-s12 - s23 - s4q)*(3*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-4*(-s12 - s23 - s4q) - 5*s4q) + 
      (-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + 2*s4q^2)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s34*(-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
    (2*tr5) - ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-4*(-s12 - s23 - s4q) - 3*s4q) + 
      2*(-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + s4q^2)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)^2*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -2}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -3}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   (s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5), ((s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     F[3, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) - ((s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    tr5 + ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s34*(-s12 + s34 - 2*s4q)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12^2 - s34*(-s12 - s23 + 2*s34 - 4*s4q) + (-s12 + s1q + s34)*
       (s34 - 2*s4q) + s12*(-s12 - s23 + 3*s34 - 2*(-s12 + s1q + s34) - 
        2*s4q))*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-3*s12 + s34 + 2*(-s12 + s1q + s34) - 4*(-s12 - s23 - s4q) - 6*s4q)*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(2*(-s12 - s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 4*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(s12^2 + s34*(s34 - 2*(-s12 - s23 - s4q) - 4*s4q) + 
      s12*(-2*s34 + 3*(-s12 + s1q + s34) + s4q) + (-s12 + s1q + s34)*
       (2*(-s12 - s23 - s4q) + 3*s4q))*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((s1q + s34)^2*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s12^2 + (-s12 + s1q + s34)*(-s34 + 2*(-s12 + s1q + s34)) + 
      s12*(s34 + 3*(-s12 + s1q + s34)))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 - 
   (((-s12 + s1q + s34)*(2*(-s12 - s23)*s34 + (-s12 + s1q + s34)*
         (-s34 - s4q)) + s12*(-s12 + s1q + s34)*(-s1q - s23 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 - 
   (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(2*tr5) + 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(-2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(2*(-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - 3*s4q) + s12*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 + 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 - 2*(-s12 + s1q + s34)^2 - 
      s12*(-2*(-s12 - s23 - s4q) - s4q) + (-s12 + s1q + s34)*
       (s34 + 4*(-s12 - s23 - s4q) + 3*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s34*(-s12 - s23 - s4q)*s4q*F[3, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(2*(-s12 + s1q + s34) - 
        2*(-s12 - s23 - s4q) - s4q) + (-s12 - s23 - s4q)*s4q + s4q^2)*
     F[3, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) - 
      s12*(2*(-s12 + s1q + s34) - 2*(-s12 - s23 - s4q) - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s34*(-s12 - s23 - s4q) + 
      s12*(s1q + s23 + s34 - s4q) - 2*(-s12 - s23 - s4q)*s4q - 2*s4q^2 + 
      (-s12 + s1q + s34)*(s34 + s4q))*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/(2*tr5) + (s34*(-s12 - s23 - s4q)*(-2*(-s12 + s1q + s34) + 
      2*(-s12 - s23 - s4q) + 3*s4q)*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (2*(-s12 + s1q + s34) - s4q)*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*
       (-s12 - s23 + s34 - 2*s4q) - 2*s34*(-s12 - s23 - s4q) - 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) - 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 3*s4q) + 
      s34*(-s12 - s23 - s4q) + 2*(-s12 - s23 - s4q)^2 - 
      s12*(3*(-s12 + s1q + s34) - 3*(-s12 - s23 - s4q) - s4q) + 2*s34*s4q + 
      3*(-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (s34*(s12 + s23 - s4q) + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + s12*(-s12 - s23 - 2*s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (((s12 + s23)*s34 - 2*(-s12 + s1q + s34)^2 + 2*(-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(3*(-s12 + s1q + s34) - 
        3*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   (s34*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(2*(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-4*(-s12 - s23 - s4q) - 3*s4q) + 2*(-s12 - s23 - s4q)^2 + 
      3*(-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 
       -1}])/(2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*
     (-s12 - s23 - s4q)*F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((-s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/tr5 + 
   (s34*(s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 
       0}])/tr5 - (s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - ((s12^2 + s12*(-2*s12 + s1q - s23) + 
      2*(s12 + s23)*s34 + (-s12 + s1q + s34)*(-s12 - s23 + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 
       0}])/tr5 + (s34*(s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((s1q + s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 
       0}])/(2*tr5) - ((s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/tr5 + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/tr5 - 
   (2*s23*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -2, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/tr5 + 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 
       0}])/(2*tr5) + ((-s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 + 
   (s34^2*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}])/
    (2*tr5) + (s34*(-s12 - s23 - s4q)*(-s12 + s34 - s4q)*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s34^2*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s34 - s4q)*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(-s12 + s34 - 2*(-s12 - s23 - s4q) - s4q)*
     F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(-(s12*(-2*s12 + s1q - s23 + s34 - 2*s4q)) + 
      s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((s12^2 - s34*(s34 + 2*(-s12 - s23 - s4q)) + 
      (-s12 + s1q + s34)*(2*s34 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(s12 + s34 - 2*(-s12 + s1q + s34) + 
      4*(-s12 - s23 - s4q) + 2*s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s34*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 - 
      2*(-s12 + s1q + s34)^2 - s12*(-2*(-s12 - s23 - s4q) - s4q) + 
      (-s12 + s1q + s34)*(s34 + 4*(-s12 - s23 - s4q) + 3*s4q))*
     F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) - (s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(s12*(s1q + s23 + s34 - s4q) + 
      (-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*(-s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 
       0}])/(2*tr5) + (s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s34^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(s12*(-s1q - s23 - s34 - 2*s4q) - 
      s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*(2*s34 - s4q) - 
      (-s12 - s23 - s4q)*s4q - s4q^2)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 
       0}])/(2*tr5) + (s34*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34) - 
      2*(-s12 - s23 - s4q) - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/
    (2*tr5) + (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (2*(-s12 + s1q + s34) - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) + ((s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(3*s12 - 3*s34 + 2*(-s12 - s23 - s4q) + 3*s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s34*(-s12 - s23 - s4q)*(-(s12*(-2*s12 + s1q - s23 + s34 - 2*s4q)) + 
      s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/(2*tr5) + (s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s34^2*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((s23 + s34)*(-s12 - s23 - s4q)^2*F[3, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - (s1q*(-s23 - s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s12*(-2*s12 + s1q - s23 + 2*s34 - s4q) + 
      s34*(-s34 - 3*(-s12 - s23 - s4q) - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) + (s34*(s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s12^2*(-s1q - s23 - s34 - s4q) + 
      (2*(s12 + s23)*s34 + (-s12 + s1q + s34)*(-s12 - s23 + s34))*
       (s34 - s4q) + s12*((-s12 + s1q + s34)*(s12 + s23 - s4q) + 
        (-s12 - s23 - s4q)*(-s12 - s23 + s34 - s4q) + 
        (-s12 - s23 + 2*s34 - s4q)*s4q))*F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) + ((-s23 - s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
       -1}])/(2*tr5) + ((-s23 - s34)*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(3*s34*(-s12 - s23 - s4q) + 2*(-s12 - s23 - s4q)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (-s34 - 2*(-s12 - s23 - s4q) - s4q) + 2*s34*s4q + 
      2*(-s12 - s23 - s4q)*s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/
    (2*tr5) - ((s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (s34*(s12 + s23 - s4q) + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(s12^2 + s34^2 - 3*s34*(-s12 - s23 - s4q) + 
      2*(-s12 - s23 - s4q)^2 - (2*s34 - 3*(-s12 - s23 - s4q))*s4q + s4q^2 + 
      s12*(-2*s34 + 3*(-s12 - s23 - s4q) + 2*s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-s23 - s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/tr5 - 
   (s34*(-s12 - s23 - s4q)*(-s12 + s34 - 2*(-s12 - s23 - s4q) - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   (s34*(-s12 - s23 - s4q)*(-(s12*(-2*s12 + s1q - s23 + s34 - 2*s4q)) + 
      s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - (s1q*(2*s12 - s1q - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, -1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (((-s12 + s1q)*(-s12 + s1q + s34) + s12*(-s12 + s1q + 2*s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1}])/(2*tr5) - 
   ((s12*(2*(s12 + s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 + 3*s34 - 2*s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)^2*(s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (((-s12 - s23)*s34 - 2*(-s12 + s1q + s34)^2 + s12*(s12 + s23 - s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 2*(-s12 - s23 - s4q) - s4q) + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*
     (2*s12 - s34 + 2*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(s12^2 + (-s12 + s1q + s34)*
       (3*s34 + 2*(-s12 - s23 - s4q)) + s34*(-2*s34 - 5*(-s12 - s23 - s4q) - 
        s4q) + s12*(s34 + 3*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(-s12 - s23 - s4q)*(s12 + s34 - 2*(-s12 + s1q + s34) + 
      4*(-s12 - s23 - s4q) + 2*s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}])/
    (2*tr5) + (s34*(2*(-s12 - s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 4*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s23*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/tr5 + 
   (s23*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*(2*(s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -2, 
       0}])/(2*tr5) + ((-s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/tr5 - 
   ((-s12 - s23 - s4q)*(2*(-s12 - s23)*s34*(-s12 - s23 - s4q) + 
      s12^2*(s1q + s23 + s34 + s4q) + 
      s12*((s12 + s23 + s34)*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s34 + s4q)) + (-s12 + s1q + s34)*
       (s34*(s34 - 3*(-s12 - s23 - s4q)) + s4q^2 - 
        s4q*(s12 + s23 + 2*s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) + (s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*((-s12 + s1q + s34)*(s34 - 4*(-s12 - s23 - s4q) - 
        3*s4q) + s12*(-3*(-s12 + s1q + s34) + 3*(-s12 - s23 - s4q) + 2*s4q) + 
      2*(2*(-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + s4q^2))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) - 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 
       0}])/(2*tr5) + (s34*(s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/tr5 + 
   (s34*(s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) - 
   (s34^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/
    (2*tr5) + ((-s1q - s23 - s34)*s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0}])/(2*tr5) + 
   ((-s12 - s23 - s4q)*(3*s34*(-s12 + s1q + s34) - 4*s34*(-s12 - s23 - s4q) + 
      2*(-s12 + s1q + s34)*(-s12 - s23 - s4q) - 2*(-s12 - s23 - s4q)^2 - 
      s12*s4q - (2*s34 + 3*(-s12 - s23 - s4q))*s4q - s4q^2)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   (s34*(-s12 - s23 - s4q)*(-2*(-s12 + s1q + s34) + 2*(-s12 - s23 - s4q) + 
      s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s23 - s34)^2*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
       -1}])/(2*tr5) - (s1q*(-s23 - s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
       -2}])/tr5 + (s34*(-s12 - s23 - s4q)*
     (-(s12*(-2*s12 + s1q - s23 + s34 - 2*s4q)) + s34*(-s12 - s23 - s4q) + 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
       -1}])/(2*tr5) - (s34^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -3}])/(2*tr5) - 
   (s34^2*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5), 
  (s1q*(2*s12 - s1q - s34)*(s1q + s23 + s34)*
     F[3, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(s12 - s34)*(s1q + s23 + s34)*F[3, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - (s1q^2*(s1q + s23 + s34)*
     F[3, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(s1q + s23 + s34)*
     F[3, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(2*s12 - s1q - s34)*(s1q + s23 + s34)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   (s1q*(2*s12 - s1q - s34)*(s1q + s23 + s34)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q^2*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) + s12*(-s12 - s23 + s4q))*
     F[3, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(s12*(-s12 + s1q + s34 - 2*s4q) + 
      (-s12 + s1q + s34)*(-s34 - s4q) + 2*s34*s4q)*
     F[3, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) + s12*(-s12 - s23 + s4q))*
     F[3, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) + s12*(-s12 - s23 + s4q))*
     F[3, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) + s12*(-s12 - s23 + s4q))*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-3*(-s12 - s23 - s4q) - 4*s4q) + 
      (-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + 2*s4q^2)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*
     F[3, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12^2 - s34*(-s12 - s23 + 2*s34 - 4*s4q) + 
      (-s12 + s1q + s34)*(s34 - 2*s4q) + s12*(-s12 - s23 + 3*s34 - 
        2*(-s12 + s1q + s34) - 2*s4q))*F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + (s1q*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*(2*s12 - s1q - s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*
     F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*
     F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - 
      s12*(-s12 - s23 - 2*s4q) - 2*(-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q))*F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) - (s1q*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(s12^2 + s34*(s34 - 2*(-s12 - s23 - s4q) - 4*s4q) + 
      s12*(-2*s34 + 3*(-s12 + s1q + s34) + s4q) + (-s12 + s1q + s34)*
       (2*(-s12 - s23 - s4q) + 3*s4q))*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + (s1q*(s1q + s23 + s34)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(s12 - s34 + s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-(s34*(-s12 - s23 + s34 - 3*s4q)) + 
      (-s12 + s1q + s34)*(s34 - 2*s4q) + s12*(-s12 - s23 + s34 - 
        2*(-s12 + s1q + s34) - s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + (s1q*(s1q + s23 + s34)*(s34*(-s12 - s23 - 2*s4q) - 
      (-s12 + s1q + s34)*(s34 - 2*s4q) + 
      s12*(s12 + s23 + 2*(-s12 + s1q + s34) + s4q))*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s1q^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s1q^2*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    (2*tr5) - (s1q*(-s12 + s1q)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q^2*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s12*(-s12 - s23 + s34 - 
        2*(-s12 + s1q + s34) - s4q))*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
       -1}])/(2*tr5) + (s1q*(s1q + s23 + s34)*
     (-((-s12 + s1q + s34)*(s12 + s23 + s34)) + 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q)))*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s12*(-s12 - s23 + s34 - 
        2*(-s12 + s1q + s34) - s4q))*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
       -1}])/(2*tr5) - (s1q*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 - s34 + s4q) + 
      s12*(s12 + s23 + 2*(-s12 + s1q + s34) + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s34 - 2*(-s12 - s23 - s4q) - 2*s4q) - 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + s34*(-s12 - s23 + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-3*(-s12 - s23 - s4q) - 2*s4q) + 2*(-s12 - s23 - s4q)^2 + 
      3*(-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
       0}])/(2*tr5) + (s1q*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s12*(-s12 - s23 + s34 - 
        2*(-s12 + s1q + s34) - s4q))*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       -2}])/(2*tr5) - (s1q*(s1q + s23 + s34)*
     (-((-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - 2*s4q)) - s34*s4q + 
      s12*(s12 + s23 + 2*(-s12 + s1q + s34) + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q^2*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 + s4q)*
     F[3, {1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*s4q*
     F[3, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 + s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 + s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 + s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)^2*F[3, {1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((s1q + s23 + s34)*
     (-((-s12 + s1q + s34)*(s34 - 2*s4q)) + 2*s34*(-s12 - s23 - s4q) + 
      s12*(2*(-s12 + s1q + s34) - 2*(-s12 - s23 - s4q) - s4q) - 
      (-s12 - s23 - s4q)*s4q - s4q^2)*F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((s1q + s23 + s34)*
     ((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) - 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 
       0}])/(2*tr5) + ((-s23 + s34)*(s1q + s23 + s34)^2*
     F[3, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)^2*F[3, {1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) + ((s1q + s23 + s34)^2*(-s12 + s1q + s34 + s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 3*s4q) + 
      s34*(-s12 - s23 - s4q) + 2*(-s12 - s23 - s4q)^2 - 
      s12*(3*(-s12 + s1q + s34) - 3*(-s12 - s23 - s4q) - s4q) + 2*s34*s4q + 
      3*(-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - ((s1q + s23 + s34)^2*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 + s34 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) + s34*s4q + (-s12 - s23 - s4q)*s4q - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)*
     ((-s12 + s1q + s34)^2*(s34 - 2*s4q) + s34*(-s12 - s23 - 2*s4q)*s4q + 
      s12*(-2*(s12 + s23)*(-s12 + s1q + s34) - 2*(-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-2*s34*(-s12 - s23 - s4q) + (-s12 - s23 - s4q)*s4q + 2*s4q^2))*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s12 + s1q - s34 + s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
       (s12 + s23 + s34) + 2*s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      s34*(-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
       -1}])/(2*tr5) + (s1q*(-s12 + s1q + s34)*((-s12 + s1q + s34)^2 - 
      (-s12 - s23 - s4q)^2 - 2*(-s12 + s1q + s34)*s4q + s4q^2)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 - s23 - s4q)^2 + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s34*s4q + (-s12 - s23 - s4q)*s4q - 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)*
     ((-s12 + s1q + s34)^2*(s12 + s23 + s34) + (-s12 - s23)*s34*
       (-s12 - s23 - s4q) - s12*((-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - s4q) + 
        (-s12 - s23 - s4q)*(-s12 - s23 + s4q)) + (-s12 + s1q + s34)*
       ((-s12 - s23 - s4q)*(-s12 - s23 - s34 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) + ((s1q + s23 + s34)*
     ((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-(-s12 - s23 - s4q)^2 - s34*s4q - 
      (-s12 - s23 - s4q)*s4q + (-s12 + s1q + s34)*(-s12 - s23 - s34 + s4q) + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)^2*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 - s34 + s4q) + 
      s12*(s12 + s23 + 2*(-s12 + s1q + s34) + s4q))*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((-2*(s12 + s23)*(-s12 + s1q + s34)^2 - (-s12 + s1q + s34)^3 - 
      (-s12 - s23)*(-s12 - s23 - s4q)*s4q - (-s12 + s1q + s34)*
       ((-s12 - s23 - s4q)^2 + (-s12 - s23 - s4q)*s4q + s4q^2))*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-(-s12 - s23 - s4q)^2 - s34*s4q - 
      (-s12 - s23 - s4q)*s4q + (-s12 + s1q + s34)*(-s12 - s23 - s34 + s4q) + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       -2}])/(2*tr5) - ((s1q + s23 + s34)*
     ((-s12 + s1q + s34)^2*(s34 - 2*(-s12 - s23 - s4q) - 2*s4q) - 
      s34*((-s12 - s23 - s4q)^2 + (-s12 - s23 - s4q)*s4q + s4q^2) + 
      (-s12 + s1q + s34)*((s34 + 2*(-s12 - s23 - s4q))*(-s12 - s23 - s4q) + 
        2*(-s12 - s23 - s4q)*s4q + 2*s4q^2) + 
      s12*(-2*(-s12 + s1q + s34)^2 + (-s12 - s23 - 2*s4q)*
         (-s12 - s23 - s4q) + (-s12 + s1q + s34)*(-s12 - s23 + s4q)))*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(s1q + s23 + s34)*F[3, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - ((-s23 - s34)^2*(s1q + s23 + s34)*
     F[3, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*
     F[3, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)^2*F[3, {1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 
       0}])/(2*tr5) + ((-s23 - s34)^2*(s1q + s23 + s34)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(s23 + s34)*(s1q + s23 + s34)*F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s23 + s34)*(s1q + s23 + s34)*(-s12 + s34 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 + s34 - 2*(-s12 - s23 - s4q) - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-(s12*(-2*s12 + s1q - s23 + s34 - 2*s4q)) + 
      s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - ((s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s1q*(-s23 - s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(s12*(-2*s12 + s1q - s23 + 2*s34 - s4q) + 
      s34*(-s34 - 3*(-s12 - s23 - s4q) - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)^2*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) - (s34*(s23 + s34)*(s1q + s23 + s34)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-((2*(s12 + s23)*s34 + (-s12 + s1q + s34)*
          (-s12 - s23 + s34))*(s34 - s4q)) + s12^2*(s1q + s23 + s34 + s4q) + 
      s12*(-((-s12 - s23 - s4q)*(-s12 - s23 + s34 - s4q)) - 
        (-s12 - s23 + 2*s34 - s4q)*s4q + (-s12 + s1q + s34)*
         (-s12 - s23 + s4q)))*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) - ((-s23 - s34)^2*(s1q + s23 + s34)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
       -1}])/(2*tr5) + (s34*(s23 + s34)*(s1q + s23 + s34)^2*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-3*s34*(-s12 - s23 - s4q) - 2*(-s12 - s23 - s4q)^2 - 
      2*s34*s4q - 2*(-s12 - s23 - s4q)*s4q + s12*(s1q + s23 + s34 + s4q) + 
      (-s12 + s1q + s34)*(s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(s12^2 + s34^2 - 3*s34*(-s12 - s23 - s4q) + 
      2*(-s12 - s23 - s4q)^2 - (2*s34 - 3*(-s12 - s23 - s4q))*s4q + s4q^2 + 
      s12*(-2*s34 + 3*(-s12 - s23 - s4q) + 2*s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q*(-s23 - s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 + s34 - 2*(-s12 - s23 - s4q) - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-(s12*(-2*s12 + s1q - s23 + s34 - 2*s4q)) + 
      s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      (-s12 - s23 - s4q)*s4q + s4q^2)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(s12 - s34 + s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(s12 - s34 + 
      2*(-s12 + s1q + s34) - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s1q*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((s1q + s23 + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s1q^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 + s1q)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s34 + 2*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q^2*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(2*s12 + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(-(s34*(s34 - 2*s4q)) + 
      s12*(-s1q - s23 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-((-s12 + s1q + s34)*(s34 - s4q)) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-s23 - s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(2*s12 + s23 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s1q*s34*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s12 + s1q - s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(s1q + s23 - s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 - s23 - s4q)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-3*s34 - 2*(-s12 - s23 - s4q) - s4q) + 
      s34*(-s12 - s23 + s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s23 + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -2}])/(2*tr5) + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(s12 - s34 + 
      2*(-s12 - s23 - s4q) + s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
    (2*tr5) + (s1q^2*(s1q + s23 + s34)*(-s12 - s23 - s4q)^2*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -3}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(s12 - s34 + 
      2*(-s12 + s1q + s34) - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
    (2*tr5) + (s1q*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5), ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*
     (-s12 + s1q + s34 - s4q)*F[3, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - (s1q*(2*s12 - s1q - s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) + s12*(-s12 - s23 + s4q))*
     F[3, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s34*(-s12 + s1q + s34 - s4q)*(2*s12 - s1q - s34 + 
      2*(-s12 - s23 - s4q) + 2*s4q)*F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (((-s12 + s1q + s34)*(2*(-s12 - s23)*s34 + (-s12 + s1q + s34)*
         (-s34 - s4q)) + s12*(-s12 + s1q + s34)*(-s1q - s23 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-3*s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 4*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + ((-s12 + s1q + s34 - s4q)*
     (s12*(s34*(-s12 - s23 - 2*s4q) - (-s12 + s1q + s34)*(s34 - s4q)) + 
      s34*(-s12 + s1q + s34)*(-s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 
        2*s4q) + s12^2*(s1q + s23 + s34 + s4q))*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + 
      s12*(-s12 - s23 + s34 - 2*(-s12 + s1q + s34) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s1q*((-s12 + s1q + s34)*(s12 + s23 + s34) - 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q)))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(2*s12 - s1q - s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (((-s12 + s1q)*(-s12 + s1q + s34) + s12*(-s12 + s1q + 2*s34))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s1q*(2*s12 - s1q - s34)*(-s12 + s1q + s34)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 - 
   (((-s12 + s1q + s34)*(2*(-s12 - s23)*s34 + (-s12 + s1q + s34)*
         (-s34 - s4q)) + s12*(-s12 + s1q + s34)*(-s1q - s23 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(-s12 + s1q + s34 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 
      2*s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   ((s12*((-s12 - s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s4q)) + (-s12 + s1q + s34)*(3*(-s12 - s23)*s34 + 
        (-s12 + s1q + s34)*(-2*s34 - s4q)) + s12^2*(-s1q - s23 - s34 - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) + ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) - 
      s12*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*(2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)^2 + s12*s4q + (-s12 + s1q + s34)*
       (s12 + s23 + s34 + s4q))*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) + ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 + 
   (s1q*(-s12 + s1q + s34 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 
      2*s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   ((-s12 + s1q + s34 - s4q)*(2*(s12 + s23)*s34^2 + 
      s12*(-(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-s12 - s23 + s34 - 
          2*s4q) - s34*(-2*(-s12 - s23 - s4q) - s4q)) + 
      (-s12 + s1q + s34)^2*(-3*s34 - s4q) + s12^2*(-s1q - s23 - s34 - s4q) + 
      s34*(-s12 + s1q + s34)*(s34 + 6*(-s12 - s23 - s4q) + 5*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(2*(-s12 - s23)*s34 + (-s12 + s1q + s34)*
       (-s34 - s4q) + s12*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*s4q*
     F[3, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)^2 - s4q^2)*
     F[3, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*(s34*(-s12 - s23 - s4q) + 
      s12*(s1q + s23 + s34 - s4q) - 2*(-s12 - s23 - s4q)*s4q - 2*s4q^2 + 
      (-s12 + s1q + s34)*(s34 + s4q))*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/(2*tr5) - (s34*(-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*(s34*(-s12 + s1q + s34)^2 - 
      (s12 + s23)*s34*s4q - s12*s4q*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*(s34*(-s12 - s23 - s4q) + s34*s4q + s4q^2))*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*(-(-s12 - s23 - s4q)^2 - s34*s4q - 
      (-s12 - s23 - s4q)*s4q + (-s12 + s1q + s34)*(-s12 - s23 - s34 + s4q) + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/(2*tr5) - ((-s12 + s1q + s34 - s4q)*
     ((-s12 + s1q + s34)^2*(s12 + s23 + s34) + (-s12 - s23)*s34*
       (-s12 - s23 - s4q) - s12*((-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - s4q) + 
        (-s12 - s23 - s4q)*(-s12 - s23 + s4q)) + (-s12 + s1q + s34)*
       ((-s12 - s23 - s4q)*(-s12 - s23 - s34 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) + (((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - 
      s12*(-s12 - s23 - 2*s4q) - 2*(-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
       -1}])/(2*tr5) - ((-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     ((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
       (-s12 - s23 + 2*s34 - s4q) + s12*s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)*(-s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 - 
   ((s1q + s23 + s34)*((-s12 - s23)*s34 + (-s12 + s1q + s34)*(-2*s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)^2 - s4q^2)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)^2 - 
      2*(-s12 + s1q + s34)*(-s12 - s23 - s4q) + (-s12 - s23 - s4q)^2 - s4q^2)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     (-((-s12 + s1q + s34)*(-3*s34 - s4q)) - s34*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     (-2*s34*s4q + (-s12 + s1q + s34)*(s34 + s4q) + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - (s23*s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s34*(s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s34*(-s12 + s1q + s34 - s4q)*
     ((-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*(s34 - s4q) + 
      s12*(-s1q - s23 - s34 + s4q))*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*
     (-((2*(s12 + s23)*s34 + (-s12 + s1q + s34)*(-s12 - s23 + s34))*
        (s34 - s4q)) + s12^2*(s1q + s23 + s34 + s4q) + 
      s12*(-((-s12 - s23 - s4q)*(-s12 - s23 + s34 - s4q)) - 
        (-s12 - s23 + 2*s34 - s4q)*s4q + (-s12 + s1q + s34)*
         (-s12 - s23 + s4q)))*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 
      2*s4q)*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((s12*(2*(s12 + s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 + 3*s34 - 2*s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)^2*(s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (2*s23*s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   (s23*s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*(2*(s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 - 
   ((-s12 + s1q + s34 - s4q)*(2*(-s12 - s23)*s34*(-s12 - s23 - s4q) + 
      s12^2*(s1q + s23 + s34 + s4q) + 
      s12*((s12 + s23 + s34)*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s34 + s4q)) + (-s12 + s1q + s34)*
       (s34*(s34 - 3*(-s12 - s23 - s4q)) + s4q^2 - 
        s4q*(s12 + s23 + 2*s34 + s4q)))*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 
       0}])/(2*tr5) + (s34^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*
       (s34 - 4*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(-3*(-s12 + s1q + s34) + 3*(-s12 - s23 - s4q) + 2*s4q) + 
      2*(2*(-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + s4q^2))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*((-s12 - s23)*s34 - 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s23 + s34)*(-s12 + s34 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*(s12 - s23 - 2*s34 + s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*(s12^2*(s1q + s23 + s34 + s4q) + 
      s12*(-((-s12 + s1q + s34)*(3*s34 - 2*s4q)) + 3*s34*(-s12 - s23 - s4q) - 
        (-s12 - s23 - s34 - s4q)*s4q) + s34*(-2*s34*(-s12 - s23 - s4q) - 
        (s34 - 3*(-s12 - s23 - s4q))*s4q + s4q^2) + (-s12 + s1q + s34)*
       (-3*s34*s4q + s4q^2 + s34*(s12 + s23 + 2*s34 + s4q)))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/
    (2*tr5) + (s34*(-s12 + s1q + s34 - s4q)*(-2*s34*(-s12 - s23 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*(2*s34 - s4q) - 
      s34*s4q + 2*(-s12 - s23 - s4q)*s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*(s34 - s4q)*
       (-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - s4q) - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q))*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((-s23 - s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    (2*tr5) + (s34*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*(-(s34*(s34 - 2*s4q)) + 
      s12*(-s1q - s23 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*(s34 - s4q))*
     (-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0}])/(2*tr5) + 
   ((s12*(-s12 + s1q + s34 - 2*(-s12 - s23 + s34 - s4q)) - 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) + 
      s34*(2*s34 + 3*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(2*tr5) - 
   (s1q*((-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 3*s4q) + 
      s12*(-s12 - s23 - 2*(-s12 + s1q + s34) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-s12 + s1q - 2*(-s12 - s23 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}])/(2*tr5) + 
   ((-(s12*((-s12 + s1q + s34)^2 + s34*(-s12 - s23 - s4q) - 
         (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - s4q))) + 
      (-s12 + s1q + s34)*((-s12 + s1q + s34)*(2*s34 - s4q) - 
        s34*(2*(-s12 - s23 + s34 - s4q) - s4q)))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 + s1q + s34)*(s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -2, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/tr5 - 
   ((-s12 + s1q + s34 - s4q)*(2*(-s12 - s23)*s34*(-s12 - s23 - s4q) + 
      s12^2*(s1q + s23 + s34 + s4q) + 
      s12*((s12 + s23 + s34)*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s34 + s4q)) + (-s12 + s1q + s34)*
       (s34*(s34 - 3*(-s12 - s23 - s4q)) + s4q^2 - 
        s4q*(s12 + s23 + 2*s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 
       0}])/tr5 + (s34^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(2*(-s12 - s23)*(-s12 - s23 - s4q) + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((-s12 + s1q + s34 - s4q)*(-2*s12*(-s12 + s1q + s34)*(s34 - s4q)*
       (s1q + s23 + s34 + s4q) + s12^2*(s1q + s23 + s34 + s4q)^2 + 
      (-s12 + s1q + s34)*(4*(-s12 - s23)*s34*(-s12 - s23 - s4q) + 
        (-s12 + s1q + s34)*(s34^2 - 4*s34*(-s12 - s23 - s4q) - 2*s34*s4q + 
          s4q^2)))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/tr5 + 
   ((-s12 + s1q + s34 - s4q)*((s12 + s23)*s34*(s34 - 3*(-s12 - s23 - s4q) - 
        s4q) + s12^2*(s1q + s23 + s34 + s4q) - 
      s12*((-s12 - s23 - s4q)*(-s12 - s23 - 2*s34 - s4q) + 
        (-s12 + s1q + s34)*(s12 + s23 + 3*s34 - s4q) - 
        s4q*(s12 + s23 + s34 + s4q)) + (-s12 + s1q + s34)*
       (2*s34*(s34 - 2*(-s12 - s23 - s4q)) + s4q^2 - 
        s4q*(s12 + s23 + 3*s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 
       0}])/(2*tr5) - (s34^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/(2*tr5) - 
   (s34*((s12 + s23)*(s34 - 2*(-s12 - s23 - s4q)) + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (2*s34 - 2*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(s12*(-2*s12 + s1q - s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) - ((-s12 + s1q + s34 - s4q)*
     ((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 
        2*s4q) - 3*s34*(-s12 - s23 - s4q) - (-s12 - s23 - s4q)^2 + 
      s12*(-s1q - s23 - s34 - s4q) - s34*s4q - (-s12 - s23 - s4q)*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*(s12*(-2*(-s12 + s1q + s34)^2 - 
        2*(-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - s4q) + 
        (-s12 - s23 - s4q)*(-2*(-s12 - s23 - s4q) - s4q)) + 
      (-s12 + s1q + s34)^2*(-s12 - s23 + 2*s34 - 3*s4q) + 
      2*(-s12 - s23)*s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (-((-s12 - s23 - s4q)*(-s12 - s23 + 5*s34 - s4q)) + 2*s4q^2 - 
        2*s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
       0}])/(2*tr5) - (s34*(-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*(2*(s12 + s23)*s34*(-s12 - s23 - s4q) - 
      (-s12 + s1q + s34)^2*(2*s34 - s4q) + s12*(s1q + s23 + s34 + s4q)^2 + 
      (-s12 + s1q + s34)*(4*s34*(-s12 - s23 - s4q) - (-s12 - s23 - s34 - s4q)*
         s4q))*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-2*s34*(-s12 - s23 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*(s34 - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) - ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, -1}])/(2*tr5) + 
   (s1q*(s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -2}])/tr5 + 
   ((-s12 + s1q + s34 - s4q)*(s12^2*(s1q + s23 + s34 + s4q) + 
      s34*((s34 + 2*(-s12 - s23 - s4q))*(-s12 - s23 - s4q) - 
        (s34 - 3*(-s12 - s23 - s4q))*s4q + s4q^2) - 
      s12*((-s12 - s23 - s4q)^2 + (-s12 + s1q + s34)*(s12 + s23 + 3*s34 - 
          s4q) - s4q*(s12 + s23 + s34 + s4q)) + (-s12 + s1q + s34)*
       (s34*(2*s34 - 5*(-s12 - s23 - s4q)) + s4q^2 - 
        s4q*(s12 + s23 + 3*s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
       -1}])/(2*tr5) - 
   (s1q*(2*(s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(3*s34 - s4q))*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    (2*tr5) - (s34^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -3}])/(2*tr5) - 
   (s34*(-s12 + s1q + s34 - s4q)*(2*(-s12 - s23 - s4q)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (2*s34 - 2*(-s12 - s23 - s4q) - s4q) - s34*s4q + 
      2*(-s12 - s23 - s4q)*s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
    (2*tr5) - (s34*(-s12 + s1q + s34 - s4q)*
     (-(s12*((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-s12 - s23 - 2*s4q) + 
         (-s12 - s23 - s4q)*(-2*(-s12 - s23 - s4q) - s4q))) + 
      2*(s12 + s23)*s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)^2*
       (s34 - 4*(-s12 - s23 - s4q) - s4q) + (-s12 + s1q + s34)*
       (2*(s34 + 2*(-s12 - s23 - s4q))*(-s12 - s23 - s4q) - 
        (s34 - 4*(-s12 - s23 - s4q))*s4q + s4q^2))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
  -1/2*((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
      F[3, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((s12^2 + s12*(-s12 + s1q) + s34*(-s12 + s1q + s34))*
     (-s12 + s1q + s34 - s4q)*F[3, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s1q*(2*s12 - s1q - s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)*(s34 - s4q) + 
      s12*(s1q + s23 + s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*((s12 + s23)*s34 + 2*(-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q) + s12*(-s12 - s23 + s4q))*
     F[3, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(2*s12 - s34 + 2*(-s12 + s1q + s34))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) + (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 + 
   (s34*(-s12 + s1q + s34 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 
      2*s4q)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 - 
   (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*(2*s12^2 + s34*(s12 + s23 + s34 - 2*s4q) + 
      s12*(-2*s12 + s1q - s23 - 2*s34 + s4q) + (-s12 + s1q + s34)*
       (s34 + s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(-3*s12 + s1q + 2*s34 - 2*(-s12 - s23 - s4q) - 4*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s34*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - 3*s4q) + 
      s12*(s12 + s23 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   ((-(s34*(s34 - 2*s4q)) + (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + 
      s12*(-s12 - s23 + s34 - 2*(-s12 + s1q + s34) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s1q*((-s12 - s23)*s34 + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q) + s12*(-s12 - s23 - 2*(-s12 + s1q + s34) - 
        s4q))*(-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       0}])/(2*tr5) - (s1q*(2*s12 - s1q - s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (((-s12 + s1q)*(-s12 + s1q + s34) + s12*(-s12 + s1q + 2*s34))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s1q*(s1q + s34)*(-s12 + s1q + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   (s34*(-s12 + s1q + s34 - s4q)*(2*s12 - s1q - s34 + 2*(-s12 - s23 - s4q) + 
      2*s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 + 
   ((s12*((-s12 - s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s4q)) + (-s12 + s1q + s34)*(3*(-s12 - s23)*s34 + 
        (-s12 + s1q + s34)*(-2*s34 - s4q)) + s12^2*(-s1q - s23 - s34 - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) - ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (-s12 - s23 + s34 - s4q) - s12*(-2*(-s12 - s23 - s4q) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
    (2*tr5) + ((2*(s12 + s23)*s34 + (-s12 + s1q + s34)^2 + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (s12 + s23 + s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(s1q + 2*s34)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
    (2*tr5) - ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 - 
   (s1q*(-s12 + s1q + s34 - s4q)*(2*(s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 + 
   (s34*(2*(-s12 - s23)*s34 + 3*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-s34 - 5*(-s12 - s23 - s4q) - 4*s4q) + 
      s12*(-s12 + s1q + s34 - 3*(-s12 - s23 - s4q) - 2*s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s1q*s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     (-s12 + s1q + s34 - s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*s4q*
     F[3, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)^2 - s4q^2)*
     F[3, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s34*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*(s34*(-s12 - s23 - s4q) + 
      s12*(s1q + s23 + s34 - s4q) - 2*(-s12 - s23 - s4q)*s4q - 2*s4q^2 + 
      (-s12 + s1q + s34)*(s34 + s4q))*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/(2*tr5) + (s34*(-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*((-s12 + s1q + s34)^2 - 3*(-s12 + s1q + s34)*s4q + 
      2*s4q^2)*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*((-s12 - s23 - s4q)^2 + 
      (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + s34*s4q + 
      (-s12 - s23 - s4q)*s4q - 2*s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) + 
   ((s1q + s23 + s34)*(-(s34*(-s12 - s23 - 2*s4q)) + 
      (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + 
      s12*(-s12 - s23 - 2*(-s12 + s1q + s34) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   (((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - s12*(-s12 - s23 - 2*s4q) - 
      2*(-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) + 
      2*s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s1q - s34)*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/tr5 - 
   ((s1q + s23 + s34)*((-s12 - s23)*s34 + (-s12 + s1q + s34)*(-2*s34 - s4q) + 
      s12*(-s1q - s23 - s34 - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 - 
   (s34*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*((-s12 + s1q + s34)^2 - s4q^2)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*(s34*(s12 + s23 - s4q) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) + s4q))*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/tr5 - 
   (s34*(-s12 + s1q + s34 - s4q)*(3*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-4*(-s12 - s23 - s4q) - 5*s4q) + 
      (-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + 2*s4q^2)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s34^2*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s12^2 + s12*(-2*s12 + s1q - s23) + 2*(s12 + s23)*s34 + 
      (-s12 + s1q + s34)*(-s12 - s23 + s34))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*(-2*s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - 2*s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
    (2*tr5) + (s34*(s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*tr5) + 
   (s23*s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 + 
   ((-s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) - 
   ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/tr5 + 
   (s34*(s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}])/
    (2*tr5) - (s34^2*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   ((s23 + s34)*(-s12 + s34 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*(-s12 + s23 + 2*s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*(-(s34*(-s12 - s23 - s4q)) + 
      (-s12 + s1q + s34)*(s12 + s23 + 2*s34 - s4q) - 2*s34*s4q + 
      2*(-s12 - s23 - s4q)*s4q + 2*s4q^2 + 
      s12*(-s12 - s23 - 2*(-s12 + s1q + s34) + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/
    (2*tr5) - (s34^2*(-s12 + s1q + s34 - s4q)*
     (s12 + s23 + 2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5) - 
   (s34^2*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2}])/(2*tr5) - 
   (s34*(2*s12 + s23 - s34 + 2*(-s12 + s1q + s34))*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s1q*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    (2*tr5) - (s1q*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0}])/(2*tr5) + 
   ((s12*(s12 - s1q - s34 + 2*(-s12 - s23 + s34 - s4q)) + 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) - 
      s34*(2*s34 + 3*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*((s12 + s23)*s34 - s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q)) + 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    (2*tr5) - (s34*(-s12 + s1q - 2*(-s12 - s23 - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}])/
    (2*tr5) - (s34*((-s12 - s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q)) + 
      (-s12 + s1q + s34)*(-2*s34 - 3*(-s12 - s23 - s4q) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
    (2*tr5) - (s1q*s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -2, 0}])/(2*tr5) + 
   (s34*(s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/tr5 + 
   ((-s12 + s1q + s34 - s4q)*((s12 + s23)*s34*(s34 - 3*(-s12 - s23 - s4q) - 
        s4q) + s12^2*(s1q + s23 + s34 + s4q) - 
      s12*((-s12 - s23 - s4q)*(-s12 - s23 - 2*s34 - s4q) + 
        (-s12 + s1q + s34)*(s12 + s23 + 3*s34 - s4q) - 
        s4q*(s12 + s23 + s34 + s4q)) + (-s12 + s1q + s34)*
       (2*s34*(s34 - 2*(-s12 - s23 - s4q)) + s4q^2 - 
        s4q*(s12 + s23 + 3*s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) - (s34^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/(2*tr5) - 
   (s34*((s12 + s23)*(s34 - 2*(-s12 - s23 - s4q)) + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (2*s34 - 2*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(s12*(-2*s12 + s1q - s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*(s34 - 2*(-s12 - s23 - s4q) - s4q))*
     (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/tr5 - 
   (s34*(s23 + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/tr5 + 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/
    (2*tr5) + (s34^2*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/tr5 + 
   (s34^2*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q) - 
      2*s34*(-s12 - s23 - s4q) - s12*(-s12 + s1q + s34 - 
        2*(-s12 - s23 - s4q) - s4q) - s34*s4q + (-s12 - s23 - s4q)*s4q + 
      s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0}])/(2*tr5) - 
   ((-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 
        2*s4q) - 3*s34*(-s12 - s23 - s4q) - (-s12 - s23 - s4q)^2 + 
      s12*(-s1q - s23 - s34 - s4q) - s34*s4q - (-s12 - s23 - s4q)*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(2*tr5) - 
   ((s1q + s23 + s34)*(-(s12*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q))) + 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q) + 
      s34*(-2*(-s12 - s23 - s4q) - s4q))*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     (s12 + s23 + 2*(-s12 + s1q + s34) + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(2*tr5) + 
   (s34*(-s12 + s1q + s34)*(s1q + s23 + s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(2*tr5) + 
   ((-s23 - s34)^2*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, -1}])/(2*tr5) + 
   (s1q*(-s23 - s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(2*tr5) + 
   ((-s23 - s34)*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -2}])/tr5 - 
   (s34*(-s12 + s1q + s34 - s4q)*((-s12 + s1q + s34)*
       (2*s34 - 3*(-s12 - s23 - s4q) - 2*s4q) + (-s12 - s23 - s4q)^2 - 
      2*s12*(-s12 + s1q + s34 - s4q) - 2*s34*s4q + 3*(-s12 - s23 - s4q)*s4q + 
      2*s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*s34*(s1q + s23 + s34)*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(2*tr5) + 
   (s34^2*(-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -3}])/
    (2*tr5) + (s34^2*(-s12 + s1q + s34 - s4q)*
     (s12 + s23 + 2*(-s12 + s1q + s34) - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(2*tr5) + 
   (s34^2*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(2*tr5), 
  -1/2*((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}]) + (((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34) - 
      (-s12 + s1q + s34)*(s34 - 2*s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/2 - (s1q*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       0}])/2 - ((s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/2 + 
   ((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    2 + ((-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/2 + 
   ((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    2 + (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)^2*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)*s4q*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
       0}])/2 + ((s1q + s23 + s34)^2*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    2 - ((s1q + s23 + s34)^2*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)^2*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/2 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)*(-2*s12 - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s34)*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    2 - ((s1q + s23 + s34)^2*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/2 + 
   ((s1q + s23 + s34)*(-2*s12 - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/2 - 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/2 - 
   ((-2*s12 + s1q - s23 + s34 - 2*s4q)*(s12 - s34 + s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/2 - 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/2 - 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-s12 - s23 - s4q)*(2*s12 + s1q + s23 - s34 + 2*s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/2 + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   (s1q*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/2 + 
   ((-(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-s12 - s23 + s34) + 
      (2*s12 - s34)*(-s12 - s23 - s4q) - s34*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/2 - 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)*(-2*s12 - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/2 - 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/2 + 
   ((s1q + s23 + s34)*(-((-s12 + s1q + s34)*(s34 - s4q)) + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)*(-2*s12 - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/2 + 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/2 + 
   (s34*(s1q + s23 + s34)^2*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/2 + 
   ((s1q + s23 + s34)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/2 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/2 - 
   ((s1q + s23 + s34)*(-2*s12 - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/2 - 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/2 + 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/2 + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/2, 
  ((-((-s12 + s1q + s34)*(-s12 - s23 - s4q)) + 
      s12*(-s12 - s23 - 2*(-s12 + s1q + s34) + s4q))*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-(s34*(-s12 - s23 - s4q)) + s12*(-s12 - s23 - 2*(-s12 + s1q + s34) + 
        s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   (s1q*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-((-s12 + s1q + s34)*(-s12 - s23 - s4q)) + 
      s12*(-s12 - s23 - 2*(-s12 + s1q + s34) + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/2 + 
   (((-s12 + s1q + s34)*(-s12 - s23 - s4q))/2 + 
     s12*(-s12 + s1q + s34 - s4q + (s12 + s23 + s4q)/2))*
    F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/2 + 
   (((-s12 + s1q + s34)*(-s12 - s23 - s4q))/2 + 
     s12*(-s12 + s1q + s34 - s4q + (s12 + s23 + s4q)/2))*
    F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)*(s12 + s23 - s4q)*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}])/2 - (s4q*(-s12 - s23 - 2*(-s12 + s1q + s34) + s4q)*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 - 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)*(s12 + s23 - s4q)*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/2 + ((s1q + s23 + s34)*(s12 + s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)*(s12 + s23 - s4q)*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/2 - ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   (s34*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    2 + ((2*(s12 + s23)*s34 + s12*(-s12 - s23 + s4q) + 
      (-s12 + s1q + s34)*(-s12 - s23 + s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)*(s12 + s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 
       0}])/2 + ((-s23 - s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/2 + 
   (s34*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/2 + 
   ((-s12 - s23 - s4q)*(s12 - s34 + s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/2 + (s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/2 + (s34*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-s12 - s23 - s4q)^2*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/2 + 
   (s1q*(-s12 - s23 - s4q)^2*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   (s1q*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/2 + 
   ((s12 - s1q)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
    2 - (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/2 + 
   ((-s23 - s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
    2 + (s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/2 + 
   (((-s12 + s1q + s34)*(s34 - s4q) + s12*(s1q + s23 + s34 - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/2 + 
   ((s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/
    2 - (s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/2 + 
   ((-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/2 - 
   ((-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/2 + 
   ((-s12 - s23 - s4q)*(s1q + s23 + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/2 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/2 + 
   ((s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
    2 - (s1q*(-s12 - s23 - s4q)^2*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    2 - (s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/2 - 
   (s34*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/2, 
  ((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s12*(s1q + s23 + s34) + s34*(-2*s12 + s1q - s23 + s34 - 2*s4q))*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   (s1q*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    2 - ((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
       0}])/2 - ((-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/2 - 
   ((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    2 - (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/2 - 
   ((s1q + s23 + s34)^2*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)*s4q*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
       0}])/2 - ((s1q + s23 + s34)^2*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    2 + ((s1q + s23 + s34)^2*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/2 + 
   ((s1q + s23 + s34)^2*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/2 + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)^2*
     F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   s34*(s1q + s23 + s34)*F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   (s34*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((-((-s12 + s1q + s34)*(-s12 - s23 + s34 - 2*s4q)) + 
      3*s34*(-s12 - s23 - s4q) - (-s12 - s23 - s4q)^2 + 
      s12*(-s12 + s1q + s34 - 3*(-s12 - s23 - s4q) - s4q) + s34*s4q - 
      2*(-s12 - s23 - s4q)*s4q - s4q^2)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
       0}])/2 + (((-2*s12 + s1q - s23 - s34)*(-s12 + s1q + s34) + 
      s12*(-2*s12 + s1q - s23 + s34))*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 
       0}])/2 + s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
      0}] - s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] + 
   (((s12 + s23)^2 - (-s12 + s1q + s34)^2)*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/2 + 
   ((s23 + s34)*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    2 - (3*s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
    2 - s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
    F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   ((s1q + s23 + s34)*(s12 - s34 + s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/2 - (s34*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/2 - 
   (s34*(-2*s12 + s1q - s23 + s34 - 2*s4q)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/2 + 
   ((s1q - s23 - s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
       -1}])/2 + (s1q*(-2*s12 + s1q - s23 + s34 - 2*s4q)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
   (s1q*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/2 + 
   ((-(-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*(-s12 - s23 - s34 - 2*s4q) + 
      (-2*s12 + s34)*(-s12 - s23 - s4q) - s34*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/2 - 
   (s1q*(-s12 + s1q + s34)*(-2*s12 + s1q - s23 + s34 - 2*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/2 + 
   ((s23 + s34)*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
    2 - (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/2 - 
   ((s1q + s23 + s34)*(s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(s34 - s4q))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/2 + ((-s23 - s34)*(s1q + s23 + s34)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/2 + 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/2 + 
   (s34*((-s12 + s1q + s34)^2 - (-s12 - s23 - s4q)^2 - 
      2*(-s12 + s1q + s34)*s4q + s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
       0}])/2 - ((s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/2 + 
   ((s1q + s23 + s34)*(-2*s12 + s1q - s23 + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/2 + 
   ((-s12 + s1q + s34)*((-s12 + s1q + s34)^2 - (-s12 - s23 - s4q)^2 - 
      2*(-s12 + s1q + s34)*s4q + s4q^2)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
       0}])/2 + ((-s23 - s34)*(s1q + s23 + s34)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/2 + 
   (s1q*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/2 + 
   (s34*(s1q + s23 + s34)*F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/2 + 
   (s34*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/2, 
  -((s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}]) + 
   (-((-s12 + s1q + s34)*(s34 - s4q)) + s12*s4q)*
    F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - s1q*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - (s1q + s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] + (s1q + s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + (-s12 + s1q + s34)*
    (s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}] + 
   (s1q + s34)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
   s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  ((s1q + s23 + s34)*(s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(s12*((-s12 + s1q + s34)*(s34 - s4q) + 
        s34*(-2*(-s12 - s23 - s4q) - s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      s34*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (s1q*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (2*s12*s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 - 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*((-s12 - s23)*s34 + 
      s12*(s1q + s23 + s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s1q*(-s12 + s1q + s34)*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
  (2*s12 - s1q - s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + (s12 - s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - s1q*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + (2*s12 - s1q - s34)*
    (s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] - 
   (2*s12 - s1q - s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + (-s12 + s1q + s34)*
    (s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}] - 
   (2*s12 - s1q - s34)*(s1q + s23 + s34)*
    F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + s1q*(-s12 + s1q + s34)*
    (s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  (-s12 + s1q + s34)*(s1q + s23 + s34)*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
      0}] - (-s12 + s1q + s34)*(s1q + s23 + s34)*
    F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + (-s12 + s1q + s34)*
    (s1q + s23 + s34)*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}] - 
   (-s12 + s1q + s34)*(s1q + s23 + s34)*
    F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - (-s12 + s1q + s34)*
    (s1q + s23 + s34)*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}] - 
   (-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 + s1q + s34 - s4q)*
    F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  (s1q + s23 + s34)*s4q*F[3, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   (s1q + s23 + s34)*s4q*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   (s1q + s23 + s34)*s4q*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}] - 
   (s1q + s23 + s34)*s4q*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
   (s1q + s23 + s34)*s4q*F[3, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
  s34*(s1q + s23 + s34)*F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   (s1q + s23 + s34)*(s12 - s34 + s4q)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
      0}] + (-((-s12 + s1q + s34)*(s34 - s4q)) + s12*s4q)*
    F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + s34*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - s34*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - (s1q + s23 + s34)*s4q*
    F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}] - s34*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] - s34*(s1q + s23 + s34)*
    (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  (s34*(s1q + s23 + s34)*((s12 + s23)*(s34 - 2*s4q) - 
      (-s12 + s1q + s34)*s4q + s12*(-s1q - s23 - s34 + s4q))*
     F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   (2*s34*(s1q + s23 + s34)*(-s12 + s34 - s4q)*s4q*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(-s12 + s34 - s4q)*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(s12*((-s12 + s1q + s34)*(s34 - s4q) + 
        s34*(-2*(-s12 - s23 - s4q) - s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      s34*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   (s34*(s1q + s23 + s34)*((s12 + s23)*(s34 - 2*s4q) - 
      (-s12 + s1q + s34)*s4q + s12*(-s1q - s23 - s34 + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5 - 
   (s34*(s1q + s23 + s34)*((s12 + s23)*(s34 - 2*s4q) - 
      (-s12 + s1q + s34)*s4q + s12*(-s1q - s23 - s34 + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(2*s34 - s4q))*s4q*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 - 
   (s34*(s1q + s23 + s34)*((s12 + s23)*(s34 - 2*s4q) - 
      (-s12 + s1q + s34)*s4q + s12*(-s1q - s23 - s34 + s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/tr5 + 
   (s34*(s1q + s23 + s34)*(-((s12 + s23)*s34*s4q) + (-s12 + s1q + s34)^2*
       s4q + s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (s34*(-s12 - s23 - s4q) - (s34 + 2*(-s12 - s23 - s4q))*s4q - s4q^2))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
  -(s34*(s1q + s23 + s34)*F[3, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}]) + 
   (s1q + s23 + s34)*(s12 - s34 + s4q)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
      0}] - (s12 - s34)*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - s34*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] + s34*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - (s1q + s23 + s34)*s4q*
    F[3, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}] + s34*(s1q + s23 + s34)*
    F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + s34*(s1q + s23 + s34)*
    (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  (s12*(-s12 + s1q + s34) - (s12 - s1q)*s4q)*
    F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + (-s12 - s23 - s4q)*s4q*
    F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + s34*(-s12 - s23 - s4q)*
    F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + (-s12 - s23 - s4q)*
    (-s12 + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   s34*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
   s34*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
    F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  -(((-s12 - s23 - s4q)*(s12*((-s12 + s1q + s34)*(s34 - s4q) + 
         s34*(-2*(-s12 - s23 - s4q) - s4q)) + 
       s12^2*(-s1q - s23 - s34 - s4q) + s34*((-s12 - s23)*s34 - 
         (-s12 + s1q + s34)*s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
     tr5) - (((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(2*s34 - s4q))*(-s12 - s23 - s4q)*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   (s34*(-s12 - s23 - s4q)*(-((s12 + s23)*(s34 - 2*s4q)) + 
      s12*(s1q + s23 + s34 - s4q) + (-s12 + s1q + s34)*s4q)*
     F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s12 - s23 - s4q)*(-s12 + s34 - s4q)*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/tr5 - 
   (s34*(-s12 - s23 - s4q)*(s34*(-s12 - s23 - s4q) - s34*s4q + 
      (-s12 + s1q + s34)*s4q - 2*(-s12 - s23 - s4q)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    tr5 - (s34*(-s12 - s23 - s4q)*(-((s12 + s23)*s34*s4q) + 
      (-s12 + s1q + s34)^2*s4q + s12*((s12 + s23)*(-s12 + s1q + s34) + 
        (-s12 + s1q + s34)^2 - (-s12 - s23 - s4q)*s4q) + 
      (-s12 + s1q + s34)*(s34*(-s12 - s23 - s4q) - 
        (s34 + 2*(-s12 - s23 - s4q))*s4q - s4q^2))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
  (s12 - s34)*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   (-s12 - s23 - s4q)*s4q*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   s34*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   (-s12 - s23 - s4q)*(-s12 + s34 - s4q)*
    F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + s34*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + s34*(-s12 - s23 - s4q)*
    (-s12 + s1q + s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  -(s1q*(-s12 - s23 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]) - 
   s1q*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
   s1q*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] + 
   s1q*(-s12 - s23 - s4q)*(-s12 + s1q + s34 - s4q)*
    F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  (-s12 - s23 - s4q)*(s12 - s34 + s4q)*
   F[3, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}], 
  -((-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]) + 
   (-((-s12 + s1q)*(s12 + s23)) + s12*(-s12 + s1q + s34))*
    F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + s1q*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}] + (s12 - s1q)*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - s1q*(-s12 + s1q + s34)*
    (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  (-2*s12*s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   ((-s12 + s1q + s34)*(-s12 - s23 - s4q)*((-s12 - s23)*s34 + 
      s12*(s1q + s23 + s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 - 
   ((-s12 - s23 - s4q)*(s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5 + 
   (s1q*(-s12 - s23 - s4q)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/tr5 + 
   ((-s12 - s23 - s4q)*(s12*(-(-s12 + s1q + s34)^2 + s34*(-s12 - s23 - s4q) + 
        (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q)) + 
      (-s12 + s1q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/tr5 - 
   (s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*((s12 + s23)*s34 + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/tr5, 
  -((-s12 + s1q + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]) + 
   (s1q + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
   s1q*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}] + 
   (-s12 - s1q)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
   s1q*(-s12 + s1q + s34)*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], s12*(-s1q - s23 - s34)*
   (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  (s1q + s23 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
      0}] + (s1q + s23 + s34)*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}] + 
   (-s1q - s23 - s34)*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + (-s1q - s23 - s34)*
    (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}] + 
   (-s1q - s23 - s34)*(-s12 - s23 - s4q)*
    F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}] - s1q*(s1q + s23 + s34)*
    (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  ((s12*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-(s12*((-s12 + s1q + s34)*(s34 - s4q) + s34*(-2*(-s12 - s23 - s4q) - 
           s4q))) + s12^2*(s1q + s23 + s34 + s4q) + 
      s34*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*s4q)*F[3, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) - (s12*s1q*(-s12 + s1q + s34)*
     F[3, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/tr5 + 
   ((s12*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   ((s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*((-s12 - s23)*s34 + s12*(s1q + s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/
    (2*tr5) + ((s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(2*s34 - s4q))*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-((-s12 - s23)*s34*s4q) - (-s12 + s1q + s34)^2*s4q - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-(s34*(-s12 - s23 - s4q)) + (s34 + 2*(-s12 - s23 - s4q))*s4q + 
        s4q^2))*F[3, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*((-s12 - s23)*s34 + s12*(s1q + s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*s4q*
     F[3, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*
     (s34*(-s12 - s23 - 2*s4q) + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) - (s23*s34*(s1q + s23 + s34)*F[3, {1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/tr5 - (s34*((s12 + s23)*(s34 - 2*s4q) - (-s12 + s1q + s34)*s4q + 
      s12*(-s1q - s23 - s34 + s4q))*F[3, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + (((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q) + s12*((-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + (-s12 - s23 + s34 - s4q)*
         s4q) - (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
       0}])/(2*tr5) + 
   ((s12*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s23*s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/tr5 + 
   (s23*s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0}])/
    (2*tr5) + (((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q) + s12*((-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + (-s12 - s23 + s34 - s4q)*
         s4q) - (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 
       0}])/(2*tr5) + 
   (s34*((-s12 + s1q + s34)*(-4*(-s12 - s23 - s4q) - 3*s4q) + 
      (s12 + s23)*(-s34 - 4*(-s12 - s23 - s4q) - 2*s4q) + 
      s12*(-3*(-s12 + s1q + s34) + 3*(-s12 - s23 - s4q) + 2*s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
       0}])/tr5 + ((-s12 + s34 - s4q)*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) - 
   (s34*(s34*(-s12 - s23 - s4q) - s34*s4q + (-s12 + s1q + s34)*s4q - 
      2*(-s12 - s23 - s4q)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s34*(-((s12 + s23)*s34*s4q) + (-s12 + s1q + s34)^2*s4q + 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (s34*(-s12 - s23 - s4q) - (s34 + 2*(-s12 - s23 - s4q))*s4q - s4q^2))*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(s12 - s34 + s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0}])/tr5 + 
   ((-s12 - s23 - s4q)*(s34*(-s12 - s23 + 2*s34 - 2*s4q) - 
      (-s12 + s1q + s34)*(2*s34 - s4q) + s12*(s1q + s23 - s34 + s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*
       (2*s34 - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*tr5) + 
   (s1q*((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0}])/
    (2*tr5) + ((s12*(-(-s12 + s1q + s34)^2 + s34*(-s12 - s23 - s4q) + 
        (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q)) + 
      (-s12 + s1q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
    (2*tr5) + (((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q) + s12*((-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + (-s12 - s23 + s34 - s4q)*
         s4q) - (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, -1, 
       0}])/(2*tr5) + (s34*(-((s12 + s23)*(s34 + 2*(-s12 - s23 - s4q))) + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
       -1}])/(2*tr5) + ((s12^2*(s1q + s23 + s34 + s4q)^2 + 
      s12*(-((-s12 + s1q + s34)^2*(s34 - 2*s4q)) + (s12 + s23)*s34*
         (-s12 - s23 - s4q) + (-s12 + s1q + s34)*(2*s34*(-s12 - s23 - s4q) - 
          (s34 + 2*(-s12 - s23 - s4q))*s4q)) + (-s12 + s1q + s34)*
       (-((s12 + s23)*s34*(s34 + 2*(-s12 - s23 - s4q) - s4q)) + 
        (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) - s34*s4q + s4q^2)))*
     F[3, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q)) + 
      s12^2*(s1q + s23 + s34 + s4q) + s12*(-(-s12 - s23 - s4q)^2 - 
        (-s12 - s23 + s34 - s4q)*s4q + (-s12 + s1q + s34)*
         (-s12 - s23 - s34 + s4q)) + (-s12 + s1q + s34)*
       (-2*s34*(-s12 - s23 - s4q) + s4q^2 - s4q*(s12 + s23 + s34 + s4q)))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/(2*tr5) + 
   (s34*((s12 + s23)*(s34 + 2*(-s12 - s23 - s4q)) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
       0}])/(2*tr5) + ((-((-s12 - s23)*s34*s4q) - (-s12 + s1q + s34)^2*s4q - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-(s34*(-s12 - s23 - s4q)) + (s34 + 2*(-s12 - s23 - s4q))*s4q + 
        s4q^2))*F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(2*tr5) + 
   (((s12 + s23)*s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)^2*s4q + 
      s12*(s1q + s23 + s34 + s4q)^2 + (-s12 + s1q + s34)*
       (s34*(-s12 - s23 - s4q) - (-s12 - s23 + s34 - s4q)*s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(2*tr5) + 
   ((-((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q)) + 
      s12^2*(s1q + s23 + s34 + s4q) + s12*(-(-s12 - s23 - s4q)^2 - 
        (-s12 - s23 + s34 - s4q)*s4q + (-s12 + s1q + s34)*
         (-s12 - s23 - s34 + s4q)) + (-s12 + s1q + s34)*
       (-2*s34*(-s12 - s23 - s4q) + s4q^2 - s4q*(s12 + s23 + s34 + s4q)))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*
       (2*s34 - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(2*tr5) + 
   (s34*((s12 + s23)*(s34 + 2*(-s12 - s23 - s4q)) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2}])/(2*tr5) + 
   (s34*(s12*((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s4q) + (-s12 - s23 - s4q)*(-2*(-s12 - s23 - s4q) - 
          s4q)) - (-s12 + s1q + s34)^2*(-4*(-s12 - s23 - s4q) - s4q) - 
      (-s12 + s1q + s34)*((3*s34 + 4*(-s12 - s23 - s4q))*(-s12 - s23 - s4q) + 
        (s34 + 4*(-s12 - s23 - s4q))*s4q + s4q^2) + 
      s34*(2*(-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + s4q^2))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(2*tr5) + 
   (s1q*s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/tr5, 
  (-s1q - s23 - s34)*s34*(-s12 - s23 - s4q)*
   F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], (-s1q - s23 - s34)*
   (-s12 - s23 - s4q)*F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}], 
  ((s12*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-(s12*((-s12 + s1q + s34)*(s34 - s4q) + s34*(-2*(-s12 - s23 - s4q) - 
           s4q))) + s12^2*(s1q + s23 + s34 + s4q) + 
      s34*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (s1q*((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) - (s12*s1q*(-s12 + s1q + s34)*
     F[3, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/tr5 + 
   ((s12*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(2*tr5) + 
   ((s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*((-s12 - s23)*s34 + s12*(s1q + s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/
    (2*tr5) + ((s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) + ((s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   (((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
      (-s12 + s1q + s34)*(2*s34 - s4q))*s4q*
     F[3, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-((-s12 - s23)*s34*s4q) - (-s12 + s1q + s34)^2*s4q - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-(s34*(-s12 - s23 - s4q)) + (s34 + 2*(-s12 - s23 - s4q))*s4q + 
        s4q^2))*F[3, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*((-s12 - s23)*s34 + s12*(s1q + s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
    (2*tr5) + ((s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(2*tr5) - 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*s4q*
     F[3, {1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/
    (2*tr5) + ((-s12 + s1q + s34)*(s1q + s23 + s34)*
     (s34*(-s12 - s23 - 2*s4q) + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) - (s23*s34*(s1q + s23 + s34)*F[3, {1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 
       0}])/tr5 - (s34*((s12 + s23)*(s34 - 2*s4q) - (-s12 + s1q + s34)*s4q + 
      s12*(-s1q - s23 - s34 + s4q))*F[3, {1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) + (((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q) + s12*((-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + (-s12 - s23 + s34 - s4q)*
         s4q) - (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
       0}])/(2*tr5) + 
   ((s12*((-s12 - s23)*s34 + (-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*
         (-s12 - s23 + 2*s34 - 2*s4q)) + s12^2*(s1q + s23 + s34 + s4q) - 
      (-s12 + s1q + s34)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) - 
   (s23*s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/tr5 + 
   (s23*s34*(s1q + s23 + s34)*F[3, {1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0}])/
    (2*tr5) + (((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q) + s12*((-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + (-s12 - s23 + s34 - s4q)*
         s4q) - (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 
       0}])/(2*tr5) + 
   (s34*((-s12 + s1q + s34)*(-4*(-s12 - s23 - s4q) - 3*s4q) + 
      (s12 + s23)*(-s34 - 4*(-s12 - s23 - s4q) - 2*s4q) + 
      s12*(-3*(-s12 + s1q + s34) + 3*(-s12 - s23 - s4q) + 2*s4q))*
     F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s34*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
       0}])/tr5 + ((-s12 + s34 - s4q)*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) - 
   (s34*(s34*(-s12 - s23 - s4q) - s34*s4q + (-s12 + s1q + s34)*s4q - 
      2*(-s12 - s23 - s4q)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s34*(-((s12 + s23)*s34*s4q) + (-s12 + s1q + s34)^2*s4q + 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (s34*(-s12 - s23 - s4q) - (s34 + 2*(-s12 - s23 - s4q))*s4q - s4q^2))*
     F[3, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5) - 
   (s1q*(-s12 - s23 - s4q)*(s12 - s34 + s4q)*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0}])/tr5 + 
   ((-s12 - s23 - s4q)*(s34*(-s12 - s23 + 2*s34 - 2*s4q) - 
      (-s12 + s1q + s34)*(2*s34 - s4q) + s12*(s1q + s23 - s34 + s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*
       (2*s34 - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (s1q*((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0}])/
    (2*tr5) + ((s12*(-(-s12 + s1q + s34)^2 + s34*(-s12 - s23 - s4q) + 
        (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q)) + 
      (-s12 + s1q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1}])/(2*tr5) - 
   (s1q*(-s12 + s1q + s34)*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
    (2*tr5) + (((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q) + 
      s12^2*(-s1q - s23 - s34 - s4q) + s12*((-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s12 + s23 + s34 - s4q) + (-s12 - s23 + s34 - s4q)*
         s4q) - (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) + s4q^2 - 
        s4q*(s12 + s23 + s34 + s4q)))*F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 
       0}])/(2*tr5) + (s34*(-((s12 + s23)*(s34 + 2*(-s12 - s23 - s4q))) + 
      s12*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
       -1}])/(2*tr5) + ((s12^2*(s1q + s23 + s34 + s4q)^2 + 
      s12*(-((-s12 + s1q + s34)^2*(s34 - 2*s4q)) + (s12 + s23)*s34*
         (-s12 - s23 - s4q) + (-s12 + s1q + s34)*(2*s34*(-s12 - s23 - s4q) - 
          (s34 + 2*(-s12 - s23 - s4q))*s4q)) + (-s12 + s1q + s34)*
       (-((s12 + s23)*s34*(s34 + 2*(-s12 - s23 - s4q) - s4q)) + 
        (-s12 + s1q + s34)*(-2*s34*(-s12 - s23 - s4q) - s34*s4q + s4q^2)))*
     F[3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(2*tr5) + 
   ((-((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q)) + 
      s12^2*(s1q + s23 + s34 + s4q) + s12*(-(-s12 - s23 - s4q)^2 - 
        (-s12 - s23 + s34 - s4q)*s4q + (-s12 + s1q + s34)*
         (-s12 - s23 - s34 + s4q)) + (-s12 + s1q + s34)*
       (-2*s34*(-s12 - s23 - s4q) + s4q^2 - s4q*(s12 + s23 + s34 + s4q)))*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0}])/(2*tr5) + 
   (s34*((s12 + s23)*(s34 + 2*(-s12 - s23 - s4q)) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1}])/(2*tr5) + 
   (s34*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-2*s12 + s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q))*F[3, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
       0}])/(2*tr5) + ((-((-s12 - s23)*s34*s4q) - (-s12 + s1q + s34)^2*s4q - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-(s34*(-s12 - s23 - s4q)) + (s34 + 2*(-s12 - s23 - s4q))*s4q + 
        s4q^2))*F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0}])/(2*tr5) + 
   (((s12 + s23)*s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)^2*s4q + 
      s12*(s1q + s23 + s34 + s4q)^2 + (-s12 + s1q + s34)*
       (s34*(-s12 - s23 - s4q) - (-s12 - s23 + s34 - s4q)*s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1}])/(2*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*(s34*(-s12 - s23 - 2*s4q) + 
      (-s12 + s1q + s34)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(2*tr5) + 
   ((-((s12 + s23)*s34*(-s12 - s23 + s34 - 2*s4q)) + 
      s12^2*(s1q + s23 + s34 + s4q) + s12*(-(-s12 - s23 - s4q)^2 - 
        (-s12 - s23 + s34 - s4q)*s4q + (-s12 + s1q + s34)*
         (-s12 - s23 - s34 + s4q)) + (-s12 + s1q + s34)*
       (-2*s34*(-s12 - s23 - s4q) + s4q^2 - s4q*(s12 + s23 + s34 + s4q)))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1}])/(2*tr5) + 
   (s1q*(-s12 - s23 - s4q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*
       (2*s34 - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(2*tr5) + 
   (s34*((s12 + s23)*(s34 + 2*(-s12 - s23 - s4q)) - (-s12 + s1q + s34)*
       (-2*(-s12 - s23 - s4q) - s4q) + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2}])/(2*tr5) + 
   (s34*(s12*((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
         (-s12 - s23 - 2*s4q) + (-s12 - s23 - s4q)*(-2*(-s12 - s23 - s4q) - 
          s4q)) - (-s12 + s1q + s34)^2*(-4*(-s12 - s23 - s4q) - s4q) - 
      (-s12 + s1q + s34)*((3*s34 + 4*(-s12 - s23 - s4q))*(-s12 - s23 - s4q) + 
        (s34 + 4*(-s12 - s23 - s4q))*s4q + s4q^2) + 
      s34*(2*(-s12 - s23 - s4q)^2 + 3*(-s12 - s23 - s4q)*s4q + s4q^2))*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(2*tr5) + 
   (s1q*s34*(-s12 + s1q + s34)*(s1q + s23 + s34)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/tr5, 
  (s12 - s34)*(s1q + s23 + s34)*F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  -1/2*(((s12 + s23)*s34 + s12*(-s1q - s23 - s34 - s4q) + 
       (-s12 + s1q + s34)*(2*s34 - s4q))*s4q*
      F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
   ((-((-s12 - s23)*s34*s4q) - (-s12 + s1q + s34)^2*s4q - 
      s12*((s12 + s23)*(-s12 + s1q + s34) + (-s12 + s1q + s34)^2 - 
        (-s12 - s23 - s4q)*s4q) + (-s12 + s1q + s34)*
       (-(s34*(-s12 - s23 - s4q)) + (s34 + 2*(-s12 - s23 - s4q))*s4q + 
        s4q^2))*F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*tr5) + 
   ((-s12 + s1q + s34)*((-s12 - s23)*s34 + s12*(s1q + s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((1 - 2*eps)*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*eps*tr5) + 
   ((1 - 2*eps)*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*eps*tr5) + 
   ((-s12 + s1q + s34)*(s1q + s23 + s34)*s4q*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/tr5 + 
   ((s1q + s23 + s34)*(s12*((-s12 + s1q + s34)*(s34 - s4q) + 
        s34*(-2*(-s12 - s23 - s4q) - s4q)) + s12^2*(-s1q - s23 - s34 - s4q) + 
      s34*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*tr5), 
  -(tr5*F[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
  s1q*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  (s12 + s1q + s23 + s4q)*F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
   (s12 + s1q + s23 + s4q)*F[3, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
   (-s12 - s1q - s23 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] + 
   (-s12 - s1q - s23 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}], 
  (-s12 + s1q)*(s1q + s23 + s34)*F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
  ((1 - 2*eps)*(s1q + s23 + s34)*((-s12 - s23)*s34 + 
      s12*(-s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*eps*tr5) - 
   ((1 - 2*eps)*(s1q + s23 + s34)*((-s12 - s23)*s34 + 
      s12*(-s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*eps*tr5) + 
   ((s1q + s23 + s4q)*((s12 + s23)*s34 + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    (2*tr5) + ((s12^2*(-s1q - s23 - s34 - s4q) + (s1q + s23 + s4q)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q) + 
      s12*(-(-s12 + s1q + s34)^2 + (-s12 - s23 - s4q)^2 + 
        (-s12 + s1q + s34)*(s34 - s4q) + (s34 + 2*(-s12 - s23 - s4q))*s4q))*
     F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(2*tr5) + 
   (s12*((-s12 - s23)*s34 + 2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-2*(-s12 - s23 + s34 - s4q) - s4q) + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
    (2*tr5) - (s12*(s1q + s23 + s34)*(s1q + s23 + s4q)*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/tr5 - 
   ((s1q + s23 + s34)*(s12*(-(-s12 + s1q + s34)^2 + s34*(-s12 - s23 - s4q) + 
        (-s12 + s1q + s34)*(-s12 - s23 + s34 - s4q)) + 
      (-s12 + s1q)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*tr5), 
  -((-s12 - s23 - s4q)*s4q*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
  (-s1q - s23 - s34 - s4q)*F[3, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   (s1q + s23 + s34 + s4q)*F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
   (-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 + s4q)*
    F[3, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], (-s12 + s1q + s34 - s4q)^2*
   F[3, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], (-s12 + s1q + s34)*
   (-s12 - s23 - s4q)*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  (-s12 - s23)*F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
   (s12 + s23)*F[3, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}], 
  (s12 + s23)*(s1q + s23 + s34)*F[3, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  (s1q + s23 + s34)*(s1q + s23 + s34 + s4q)*
   F[3, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
  -((s1q + s23 + s34)*(s12 - s34 + s4q)*
    F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]), 
  (s23 + s34)*F[3, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
   (s23 + s34)*F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
   (-s23 - s34)*F[3, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}] + 
   (-s23 - s34)*F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}] + 
   (-s23 - s34)*(-s12 + s1q + s34 - s4q)*
    F[3, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
  -(tr5*F[3, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}]), 
  (s1q + s23 + s34)*(s12 + s4q)*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
  ((24 - 17*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s23*s34*((1 - 2*eps)*s12 + 3*s34 - 
      (4 - 2*eps)*s34 + 7*(-s12 - s23 - s4q) - 2*(4 - 2*eps)*
       (-s12 - s23 - s4q) + (1 - 2*eps)*s4q)*
     F[3, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/
    (6*eps^3*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 - s23 - s4q)*tr5) + 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s23*s34*(-s12 + s1q + s34 - s4q)*
     F[3, {0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (3*eps^2*(-2*s12 - s23 + s34 - 2*s4q)*tr5) + 
   ((24 - 17*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s23*s34*
     ((7 - 2*(4 - 2*eps))*s12 - 7*s34 + 2*(4 - 2*eps)*s34 - 
      3*(-s12 - s23 - s4q) + (4 - 2*eps)*(-s12 - s23 - s4q) - 
      (-7 + 2*(4 - 2*eps))*s4q)*F[3, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (6*eps^3*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 + s34 - s4q)*tr5) - 
   ((1 - 2*eps)*s23*s34*((-24 + 7*(4 - 2*eps))*s12 + 24*s34 - 
      7*(4 - 2*eps)*s34 + (-20 + 6*(4 - 2*eps))*(-s12 + s1q + s34) + 
      16*(-s12 - s23 - s4q) - 5*(4 - 2*eps)*(-s12 - s23 - s4q) - 4*s4q + 
      (4 - 2*eps)*s4q)*F[3, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (6*eps^2*(-2*s12 - s23 + s34 - 2*s4q)*tr5) - 
   ((1 - 2*eps)*(s1q + s23 + s34)*(-2*s12^2 + 
      s12*(-s12 - s23 + 6*s34 - 3*(-s12 + s1q + s34) - 5*s4q) - 
      (s12 + s23)*(3*s34 - 2*s4q) - 3*(-s12 + s1q + s34)*s4q)*
     F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(6*eps*tr5) + 
   ((1 - 2*eps)*(s1q + s23 + s34)*((s12 + s23)*s34 + 
      s12*(-s1q - s23 - s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(2*eps*tr5) + 
   (s34*((s12 + s23)*(s34 - 2*s4q) - (-s12 + s1q + s34)*s4q + 
      s12*(-s1q - s23 - s34 + s4q))*F[3, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*tr5) + ((1 - 2*eps)*s23*s34*(s23 + s34)*
     F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, -1}])/
    (3*eps*(-2*s12 - s23 + s34 - 2*s4q)*tr5) - 
   ((2*eps*s12^3*(s1q + s23 + s34 + 3*s4q) + 
      s12^2*(-2*eps*(-s12 + s1q + s34)*(2*s34 - 3*s4q) + 
        (8 - 3*(4 - 2*eps))*s34*(-s12 - s23 - s4q) - 14*eps*s34*s4q + 
        12*eps*s4q^2) + (-s12 + s1q + s34)*
       (-4*s34*(-2*eps*s34 + (-10 + 3*(4 - 2*eps))*(-s12 - s23 - s4q))*
         (-s12 - s23 - s4q) - (-2*eps*s34^2 + 4*(2 - 2*eps)*s34*
           (-s12 - s23 - s4q) + 2*eps*(-s12 - s23 - s4q)^2)*s4q - 
        4*eps*s34*s4q^2 + 2*eps*s4q^3) - (s12 + s23)*
       (s34*(-6*eps*s34 + (-16 + 5*(4 - 2*eps))*(-s12 - s23 - s4q))*
         (-s12 - s23 + s34 - s4q) - (-16*eps*s34^2 - 
          4*s34*(-s12 - s23 - s4q) + 4*eps*(-s12 - s23 - s4q)^2)*s4q - 
        14*eps*s34*s4q^2 + 4*eps*s4q^3) - 
      s12*(((-4 - 2*eps)*s34^2 - 8*eps*s34*(-s12 - s23 - s4q) - 
          2*eps*(-s12 - s23 - s4q)^2)*(-s12 - s23 - s4q) - 
        4*eps*(4*s34^2 - 2*s34*(-s12 - s23 - s4q) - (-s12 - s23 - s4q)^2)*
         s4q + 2*eps*(14*s34 - 3*(-s12 - s23 - s4q))*s4q^2 - 12*eps*s4q^3 + 
        (-s12 + s1q + s34)*(-2*eps*s34^2 + 4*(2 - 2*eps)*s34*
           (-s12 - s23 - s4q) + 2*eps*(-s12 - s23 - s4q)^2 + 8*eps*s34*s4q - 
          6*eps*s4q^2)))*F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (12*eps*(-2*s12 - s23 + s34 - 2*s4q)*tr5) - 
   (s23*(s12*(-s1q - s23 - s34 - 3*s4q) - (s12 + s23)*(3*s34 - 2*s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
    (6*tr5) + ((1 - 2*eps)*s23*(s1q + s23 + s34)*(s12 + s4q)*
     F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/(3*eps*tr5) + 
   ((s1q + s23 + s34)*(-2*eps*s12^2*(3*(-s12 + s1q + s34) - 
        3*(-s12 - s23 - s4q) + 2*s4q) + s12*(-6*eps*s34*(-s12 - s23 - s4q) - 
        12*eps*(-s12 + s1q + s34)*s4q - ((-4 - 2*eps)*s34 - 
          2*eps*(-s12 - s23 - s4q))*s4q - 8*eps*s4q^2) - 
      s4q*(6*eps*(-s12 + s1q + s34)*s4q - (s12 + s23)*((-4 - 2*eps)*s34 + 
          4*eps*s4q)))*F[3, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(12*eps*tr5), 
  (-s12 + s34)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*s1q*(-s12 + s34 - s4q)*
     (-2*eps*(-s12 + s1q + s34) - (8 - 3*(4 - 2*eps))*s4q)*
     F[3, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(16*(-7 + 2*(4 - 2*eps))*eps^2*
     (-s12 + s1q + s34)*s4q*tr5) + 
   (s1q*((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34 - s4q) + 
      (-s12 + s1q + s34)*s4q)*F[3, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    (2*tr5) - ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*s1q*(-s12 + s34 - s4q)*
     ((-8 + 3*(4 - 2*eps))*(-s12 + s1q + s34) - 2*eps*s4q)*
     F[3, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(16*(-7 + 2*(4 - 2*eps))*eps^2*
     (-s12 + s1q + s34)*s4q*tr5) + ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
     s1q*(-s12 + s34 - s4q)*((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*
       (s12 + s23 - 2*s4q) - (-s12 - s23 - s4q)*s4q)*
     F[3, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*(-7 + 2*(4 - 2*eps))*eps*
     (-s12 + s1q + s34)*s4q*tr5) - ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
     s1q*(-s12 + s34 - s4q)*(-s12 + s1q + s34 + s4q)*(s1q + s23 + s34 + s4q)*
     F[3, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(4*(-7 + 2*(4 - 2*eps))*eps*
     (-s12 + s1q + s34)*s4q*tr5) + ((-10 + 3*(4 - 2*eps))*s1q*
     (-s12 + s34 - s4q)*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(4*(-7 + 2*(4 - 2*eps))*
     (-s12 + s1q + s34)*s4q*tr5) + 
   (((-2 + 2*eps)*s12^2*(-s12 + s1q + s34 - s4q) - 
      s34*s4q*(-((2 - 2*eps)*s34) + 2*(-7 + 2*(4 - 2*eps))*
         (-s12 - s23 - s4q) - (16 - 5*(4 - 2*eps))*s4q) + 
      (-s12 + s1q + s34)^2*((2 - 2*eps)*s34 - (-16 + 5*(4 - 2*eps))*s4q) + 
      (-s12 + s1q + s34)*(s34*((-2 + 2*eps)*s34 + 2*(7 - 2*(4 - 2*eps))*
           (-s12 - s23 - s4q)) + 2*(-7 + 2*(4 - 2*eps))*
         (s34 + 2*(-s12 - s23 - s4q))*s4q + (-16 + 5*(4 - 2*eps))*s4q^2) + 
      s12*((16 - 5*(4 - 2*eps))*(-s12 + s1q + s34)^2 - 2*(-s12 + s1q + s34)*
         (-((2 - 2*eps)*s34) + (7 - 2*(4 - 2*eps))*(-s12 - s23 - s4q) - 
          (-7 + 2*(4 - 2*eps))*s4q) - 
        s4q*(2*((2 - 2*eps)*s34 + (7 - 2*(4 - 2*eps))*(-s12 - s23 - s4q)) - 
          (2 - 2*eps)*s4q)))*F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    (4*(-7 + 2*(4 - 2*eps))*tr5) + 
   ((-s12 + s34 - s4q)*(s34*(-s12 - s23 - 2*s4q) + (-s12 + s1q + s34)*s4q + 
      s12*(s1q + s23 + s34 + s4q))*F[3, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
    (2*tr5) + ((1 - 2*eps)*(-s12 - s23 - s4q)*(-6*eps*s12^2 + 
      s34*(-((2 - 2*eps)*s34) + (7 - 2*(4 - 2*eps))*(-s12 - s23 - s4q) - 
        (-1 - 2*eps)*s4q) + s12*(10*s34 - 2*(4 - 2*eps)*s34 + 
        (-1 - 2*eps)*(-s12 + s1q + s34) - 7*(-s12 - s23 - s4q) + 
        2*(4 - 2*eps)*(-s12 - s23 - s4q) - 6*eps*s4q) + 
      (-s12 + s1q + s34)*((2 - 2*eps)*s34 - (1 + 2*eps)*s4q))*
     F[3, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*(-7 + 2*(4 - 2*eps))*eps*
     tr5) - ((1 - 2*eps)*(-(s34*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12*(-s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*(2*s34 - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
    (2*eps*tr5) + ((1 - 2*eps)*s1q*(-s12 - s23 - s4q)*(s12 - s34 + s4q)*
     F[3, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/((-7 + 2*(4 - 2*eps))*tr5) + 
   ((-s12 - s23 - s4q)*(s12^2*(-2*(1 - 2*eps)*s34 + (-7 + 2*(4 - 2*eps))*
         (-s12 + s1q + s34) + (7 - 2*(4 - 2*eps))*(-s12 - s23 - s4q)) + 
      s34*((-s12 + s1q + s34)*(2*(1 - 2*eps)*s34 - s4q) - 
        s34*(2*(1 - 2*eps)*s34 + (-7 + 2*(4 - 2*eps))*(-s12 - s23 - s4q) - 
          s4q)) + s12*(s34*(2*(2*(1 - 2*eps)*s34 + (-7 + 2*(4 - 2*eps))*
             (-s12 - s23 - s4q)) - s4q) + (-s12 + s1q + s34)*
         ((13 - 4*(4 - 2*eps))*s34 - (7 - 2*(4 - 2*eps))*s4q)))*
     F[3, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(2*(-7 + 2*(4 - 2*eps))*tr5), 
  -((-s12 - s23 - s4q)*(s34 - s4q)*F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}]), 
  ((-s1q - s23 - s4q)*(s34*(-s12 - s23 - s4q) + 3*s34*s4q - 
      3*(-s12 + s1q + s34)*s4q + 2*(-s12 - s23 - s4q)*s4q - 
      3*s12*(s1q + s23 + s34 + s4q))*F[3, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (6*tr5) - ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*s34*(-s1q - s23 - s4q)*
     (-2*eps*(-s12 + s1q + s34) + 2*eps*(-s12 - s23 - s4q) + 
      4*(1 - 2*eps)*s4q)*F[3, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/
    (48*eps^3*s4q^2*tr5) - ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*s34*
     (-s1q - s23 - s4q)*((-16 + 5*(4 - 2*eps))*(-s12 + s1q + s34) + 
      (16 - 5*(4 - 2*eps))*(-s12 - s23 - s4q) - 4*(1 - 2*eps)*s4q)*
     F[3, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(48*eps^3*(s1q + s23 + s34)^2*
     tr5) - ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s34*(-s1q - s23 - s4q)*
     ((-s12 + s1q + s34)^2 - (-s12 + s1q + s34)*(-s12 - s23 - 2*s4q) - 
      s4q*(3*(-s12 - s23 - s4q) + 2*s4q))*
     F[3, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(12*eps^2*(s1q + s23 + s34)*s4q*
     tr5) + ((-10 + 3*(4 - 2*eps))*s34*(-s1q - s23 - s4q)*
     (s1q + s23 + s34 + s4q)^2*F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
    (12*eps*(s1q + s23 + s34)*s4q*tr5) + 
   (((10 - 3*(4 - 2*eps))*s34*(-s12 + s1q + s34)^4 - 
      6*eps*s12*(s1q + s23 + s34)*s4q*(s1q + s23 + s34 + s4q)^2 + 
      (-s12 + s1q + s34)^3*((-10 + 3*(4 - 2*eps))*s34*
         (s34 + 3*(-s12 - s23 - s4q)) + 4*(1 - 2*eps)*s34*s4q - 
        6*eps*s4q^2) - (-s12 - s23 - s4q)*s4q*
       (6*eps*s34*(-s12 - s23 - s4q)^2 - ((-10 + 3*(4 - 2*eps))*s34^2 + 
          (-26 + 7*(4 - 2*eps))*s34*(-s12 - s23 - s4q) + 
          4*eps*(-s12 - s23 - s4q)^2)*s4q + 
        2*eps*(s34 - 2*(-s12 - s23 - s4q))*s4q^2) + (-s12 + s1q + s34)^2*
       (-((-10 + 3*(4 - 2*eps))*s34*(2*s34 + 3*(-s12 - s23 - s4q))*
          (-s12 - s23 - s4q)) - s34*(4*(1 - 2*eps)*s34 + 
          (-12 + 5*(4 - 2*eps))*(-s12 - s23 - s4q))*s4q + 
        ((14 - 4*(4 - 2*eps))*s34 + 16*eps*(-s12 - s23 - s4q))*s4q^2 + 
        6*eps*s4q^3) + (-s12 + s1q + s34)*((-10 + 3*(4 - 2*eps))*s34*
         (-s12 - s23 - s4q)^2*(-s12 - s23 + s34 - s4q) + 
        2*s34*(2*(1 - 2*eps)*s34 - (-2 - 2*eps)*(-s12 - s23 - s4q))*
         (-s12 - s23 - s4q)*s4q + ((2 - 2*eps)*s34^2 + 
          6*eps*s34*(-s12 - s23 - s4q) - 14*eps*(-s12 - s23 - s4q)^2)*s4q^2 - 
        2*eps*(3*s34 + 5*(-s12 - s23 - s4q))*s4q^3))*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(12*eps*(s1q + s23 + s34)*s4q*
     tr5) - ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s34*
     (-s12 + s1q + s34 - s4q)*(s1q + s23 + s34 - s4q)*(s1q + s23 + s4q)*
     F[3, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/(12*eps^2*(s1q + s23 + s34)*s4q*
     tr5) + (s34*(s34*(-s12 - s23 - s4q) - s34*s4q + (-s12 + s1q + s34)*s4q - 
      2*(-s12 - s23 - s4q)*s4q + s12*(s1q + s23 + s34 + s4q))*
     F[3, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*tr5) - 
   ((1 - 2*eps)*(-(s34*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12*(-s1q - s23 + s34 - s4q) + (-s12 + s1q + s34)*(2*s34 - s4q))*
     (-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps*tr5) - ((1 - 2*eps)*(-s12 - s23 - s4q)*
     (2*s34^2 - (-s12 + s1q + s34)*(2*s34 - 5*s4q) - s34*(-s12 - s23 - s4q) - 
      5*s34*s4q - 2*(-s12 - s23 - s4q)*s4q + 3*s12*(s1q + s23 - s34 + s4q))*
     F[3, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(6*eps*tr5) + 
   ((1 - 2*eps)*(-s12 - s23 - s4q)*(-s1q - s23 - s4q)*(s34 - s4q)*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/(3*eps*tr5) - 
   ((-s12 - s23 - s4q)*
     ((s34 - s4q)*(s34*(4*(1 - 2*eps)*s34 + (4 - 2*eps)*(-s12 - s23 - s4q)) + 
        2*eps*(5*s34 + 2*(-s12 - s23 - s4q))*s4q + (-s12 + s1q + s34)*
         (-4*(1 - 2*eps)*s34 - 10*eps*s4q)) + 
      s12*(-(s34*(4*(1 - 2*eps)*s34 + (4 - 2*eps)*(-s12 - s23 - s4q))) - 
        2*eps*(8*s34 + 5*(-s12 - s23 - s4q))*s4q + (-s12 + s1q + s34)*
         ((4 - 2*eps)*s34 + 10*eps*s4q)))*
     F[3, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(12*eps*tr5), 
  (-s12 - s23 - s4q)*(-s12 - s1q - s23 - s4q)*
   F[3, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], (-s23 - s34)*(-s12 - s23 - s4q)*
   F[3, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], (s1q + s34)*(-s12 - s23 - s4q)*
   F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  -1/32*((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*s12*s23*
      ((-8 + 3*(4 - 2*eps))*(s12 + s23) + 4*(1 - 2*eps)*(-s12 + s1q + s34))*
      F[3, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(eps^3*(-s12 + s1q + s34)*
      (s1q + s23 + s34)*tr5) + 
   (s12*((s12 + s23)*s34 + s12*(-2*s12 + s1q - s23 + s34 - s4q) - 
      (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - s4q))*
     F[3, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5) + 
   ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*s12*s23*
     (-2*eps*(s12 + s23) + 4*(1 - 2*eps)*(-s12 + s1q + s34))*
     F[3, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(32*eps^3*(-s12 + s1q + s34)*
     (s1q + s23 + s34)*tr5) + ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s12*
     s23*(s12 + s23 + 2*(-s12 + s1q + s34))*(s1q + s23 + s34 + s4q)*
     F[3, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(8*eps^2*(-s12 + s1q + s34)*
     (s1q + s23 + s34)*tr5) + ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*s12*
     s23*(2*(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(s12 + s23 - 2*s4q) + 
      (s12 + s23)*(-s12 - s23 - s4q))*F[3, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
       0}])/(8*eps^2*(-s12 + s1q + s34)*(s1q + s23 + s34)*tr5) - 
   ((-10 + 3*(4 - 2*eps))*s12*s23*(s12 + s23)^2*
     F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0}])/(8*eps*(-s12 + s1q + s34)*
     (s1q + s23 + s34)*tr5) - 
   ((s12^2*((-10 + 3*(4 - 2*eps))*(-s12 - s23 - s4q) - (2 - 2*eps)*s4q) - 
      4*eps*(s12 + s23)*((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q) + 
      s12*(4*eps*(-s12 + s1q + s34)*(-s12 - s23 - 2*s4q) - 
        (s12 + s23)*((-18 + 5*(4 - 2*eps))*(-s12 - s23 - s4q) - 
          (2 - 2*eps)*s4q)))*F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
    (8*eps*tr5) - (s23*((-s12 - s23)*s34 + s12*(-s1q - s23 - s34 - s4q) - 
      (-s12 + s1q + s34)*s4q)*F[3, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/
    (2*tr5) + ((1 - 2*eps)*(-s12 - s23 - s4q)*((-s12 - s23)*s34 + 
      s12*(-s1q - s23 + s34 - s4q) - (-s12 + s1q + s34)*s4q)*
     F[3, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*eps*tr5) + 
   ((1 - 2*eps)*(-s12 - s23 - s4q)*(2*s12^2 + (s12 + s23)*s34 + 
      (-s12 + s1q + s34)*s4q + s12*(-2*s12 + s1q - s23 - s34 + s4q))*
     F[3, {1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/(2*eps*tr5) - 
   ((1 - 2*eps)*s12*s23*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0}])/(2*eps*tr5) - 
   ((-s12 - s23 - s4q)*(s12*((s12 + s23)*s34 - (-s12 + s1q + s34)^2 + 
        (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 2*s4q)) + 
      s12^2*(-s1q - s23 - s34 - s4q) + (-s12 + s1q + s34)*
       ((-s12 - s23)*s34 - (-s12 + s1q + s34)*s4q))*
     F[3, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(2*tr5), 
  s4q*F[3, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  ((1 - 2*eps)*(s1q + s23 + s34)*F[3, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
   (2*eps), s4q*F[3, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  (s12 - s1q - s34 + s4q)*F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
  ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*(2*(1 - 2*eps)*s12 + 6*s34 - 
      2*(4 - 2*eps)*s34 + (-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34) + 4*s4q - 
      (4 - 2*eps)*s4q)*F[3, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (4*eps^3*s1q*(s12 - s34 + s4q)) - 
   ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*(2*(1 - 2*eps)*s12 + 6*s34 - 
      2*(4 - 2*eps)*s34 + 2*eps*(-s12 + s1q + s34) - 10*s4q + 
      3*(4 - 2*eps)*s4q)*F[3, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
    (4*eps^3*s1q*(s12 - s34 + s4q)) + 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(s12^2 + s34^2 - 
      (-s12 + s1q + s34)*(3*s34 + 2*(-s12 - s23 - s4q) - 3*s4q) + 
      4*s34*(-s12 - s23 - s4q) + s12*(-2*s34 + 3*(-s12 + s1q + s34) - 
        4*(-s12 - s23 - s4q) - s4q) + s34*s4q - 2*(-s12 - s23 - s4q)*s4q - 
      2*s4q^2)*F[3, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps^2*s1q*(s12 - s34 + s4q)) + 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(s12^2 + s34^2 - 
      s12*(-s12 + s1q + 3*s34 - 4*(-s12 - s23 - s4q) - 3*s4q) - 
      4*s34*(-s12 - s23 - s4q) + (-s12 + s1q + s34)*
       (s34 + 2*(-s12 - s23 - s4q) - s4q) - 3*s34*s4q + 
      2*(-s12 - s23 - s4q)*s4q + 2*s4q^2)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (2*eps^2*s1q*(s12 - s34 + s4q)) - 
   ((-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34 - s4q)^2*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/(eps*s1q*(s12 - s34 + s4q)) - 
   (2*(-7 + 2*(4 - 2*eps))*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
  -((-s12 + s1q + s34)*F[3, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}]), 
  ((1 - 2*eps)*(s1q + s23 + s34)*F[3, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (2*eps), ((1 - 2*eps)*(s1q + s23 + s34)*
    F[3, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(2*eps), 
  s1q*F[3, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  s1q*F[3, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  (-s1q - s23 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  (-s1q - s23 - s4q)*F[3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
  (-s12 - s1q - s23 - s4q)*F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
  ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*((-10 + 3*(4 - 2*eps))*s12 + 
      10*s34 - 3*(4 - 2*eps)*s34 + (-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34) + 
      4*(-s12 - s23 - s4q) - (4 - 2*eps)*(-s12 - s23 - s4q))*
     F[3, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/
    (4*eps^3*s1q*(-s12 - s23 - s4q)) - 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(2*s12^2 + 2*s34^2 - 
      (-s12 + s1q + s34)*(2*s34 + 3*(-s12 - s23 - s4q) - 2*s4q) + 
      s34*(-s12 - s23 - s4q) + 2*(-s12 - s23 - s4q)^2 - 2*s34*s4q + 
      2*(-s12 - s23 - s4q)*s4q + s12*(s12 + s23 - 4*s34 + 
        2*(-s12 + s1q + s34) + 3*s4q))*F[3, {0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 
       0}])/(2*eps^2*s1q*(-s12 - s23 - s4q)) + 
   ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*(-2*eps*s12 + 4*s34 - 
      (4 - 2*eps)*s34 - 2*eps*(-s12 + s1q + s34) + 10*(-s12 - s23 - s4q) - 
      3*(4 - 2*eps)*(-s12 - s23 - s4q))*F[3, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
       0}])/(4*eps^3*s1q*(-s12 - s23 - s4q)) + 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(2*s12^2 + 2*s34^2 - 
      (-s12 + s1q + s34)*(-s12 - s23 + 2*s34 - 3*s4q) - 
      s34*(-s12 - s23 - s4q) + 2*(-s12 - s23 - s4q)^2 - 2*s34*s4q + 
      2*(-s12 - s23 - s4q)*s4q + s12*(-s12 - s23 - 4*s34 + 
        2*(-s12 + s1q + s34) + s4q))*F[3, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (2*eps^2*s1q*(-s12 - s23 - s4q)) - 
   ((-10 + 3*(4 - 2*eps))*(s12 + s1q + s23 + s4q)^2*
     F[3, {0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0}])/(eps*s1q*(-s12 - s23 - s4q)) + 
   (2*(-7 + 2*(4 - 2*eps))*(s12 - s1q - s23 - 2*s34 + s4q)*
     F[3, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/eps, 
  -(s12*F[3, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}]), 
  -((-s12 + s1q + s34)*F[3, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}]), 
  ((1 - 2*eps)*(s1q + s23 + s34)*F[3, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (2*eps), (-s12 + s1q + s34 - s4q)*F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  -1/4*((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*(-2*eps*(-s12 + s1q + s34) - 
       (-10 + 3*(4 - 2*eps))*s4q)*F[3, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
     (eps^3*(-s12 + s1q + s34)*s4q) - 
   ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*
     ((-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34) + 2*eps*s4q)*
     F[3, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*eps^3*(-s12 + s1q + s34)*
     s4q) - ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
     (2*(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 
        3*s4q) - 2*(-s12 - s23 - s4q)*s4q)*
     F[3, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(2*eps^2*(-s12 + s1q + s34)*
     s4q) + ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
     (2*(-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 
        s4q) - 2*(-s12 - s23 - s4q)*s4q)*F[3, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
       0}])/(2*eps^2*(-s12 + s1q + s34)*s4q) - 
   ((-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34 - s4q)^2*
     F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(eps*(-s12 + s1q + s34)*s4q) - 
   (2*(-7 + 2*(4 - 2*eps))*(-s12 + s1q + s34 - 2*(-s12 - s23 - s4q) - s4q)*
     F[3, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
  (-s1q - s23 - s34 - s4q)*F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*(-2*eps*(-s12 + s1q + s34) + 
      2*eps*(-s12 - s23 - s4q) - 2*(1 - 2*eps)*s4q)*
     F[3, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*eps^3*s4q^2) - 
   ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*((2 - 2*eps)*(-s12 + s1q + s34) - 
      (2 - 2*eps)*(-s12 - s23 - s4q) - 2*(1 - 2*eps)*s4q)*
     F[3, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(4*eps^3*(s1q + s23 + s34)^2) + 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - s4q) + 
      (-3*(-s12 - s23 - s4q) - s4q)*s4q)*F[3, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
       0}])/(2*eps^2*(s1q + s23 + s34)*s4q) - 
   ((-10 + 3*(4 - 2*eps))*(s1q + s23 + s34 + s4q)^2*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(eps*(s1q + s23 + s34)*s4q) - 
   (((-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34)^3 - (-s12 - s23 - s4q)*s4q*
       (2*eps*(-s12 - s23 - s4q) - 2*(-7 + 2*(4 - 2*eps))*s4q) + 
      (-s12 + s1q + s34)^2*(2*(10 - 3*(4 - 2*eps))*(-s12 - s23 - s4q) - 
        (-24 + 7*(4 - 2*eps))*s4q) + (-s12 + s1q + s34)*
       ((-10 + 3*(4 - 2*eps))*(-s12 - s23 - s4q)^2 - 2*(10 - 3*(4 - 2*eps))*
         (-s12 - s23 - s4q)*s4q + 2*(-7 + 2*(4 - 2*eps))*s4q^2))*
     F[3, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(eps*(s1q + s23 + s34)*s4q) - 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(2*(-s12 + s1q + s34)^2 + 
      (-s12 + s1q + s34)*(-2*(-s12 - s23 - s4q) - 3*s4q) - 
      (-s12 - s23 - 2*s4q)*s4q)*F[3, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/
    (2*eps^2*(s1q + s23 + s34)*s4q), (-s12 + s1q + s34 - s4q)*
   F[3, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
  (-s12 - s23)*F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*
     ((-10 + 3*(4 - 2*eps))*(s12 + s23) + 2*(1 - 2*eps)*(-s12 + s1q + s34))*
     F[3, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(4*eps^3*(-s12 + s1q + s34)*
     (s1q + s23 + s34)) - ((80 - 54*(4 - 2*eps) + 9*(4 - 2*eps)^2)*
     (2*eps*(s12 + s23) + 2*(1 - 2*eps)*(-s12 + s1q + s34))*
     F[3, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(4*eps^3*(-s12 + s1q + s34)*
     (s1q + s23 + s34)) + ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
     ((-s12 + s1q + s34)^2 + 2*(-s12 - s23)*(-s12 - s23 - s4q) - 
      (-s12 + s1q + s34)*(3*(-s12 - s23 - s4q) - s4q))*
     F[3, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2*eps^2*(-s12 + s1q + s34)*
     (s1q + s23 + s34)) + ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
     ((-s12 + s1q + s34)^2 + (-s12 + s1q + s34)*(-s12 - s23 - 4*s4q) + 
      2*(s12 + s23)*(-s12 - s23 - s4q))*F[3, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 
       0}])/(2*eps^2*(-s12 + s1q + s34)*(s1q + s23 + s34)) - 
   ((-10 + 3*(4 - 2*eps))*(s12 + s23)^2*F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 
       0}])/(eps*(-s12 + s1q + s34)*(s1q + s23 + s34)) + 
   (2*(-7 + 2*(4 - 2*eps))*(-s12 - s23 - 2*s4q)*
     F[3, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
  (-s12 + s34 - s4q)*F[3, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
  -(s34*F[3, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}]), 
  (-s12 + s34 - s4q)*F[3, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  (-s23 - s34)*F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
  -1/2*((24 - 17*(4 - 2*eps) + 3*(4 - 2*eps)^2)*((-18 + 5*(4 - 2*eps))*s12 + 
       18*s34 - 5*(4 - 2*eps)*s34 + 2*(-s12 - s23 - s4q) - 
       (4 - 2*eps)*(-s12 - s23 - s4q) - (18 - 5*(4 - 2*eps))*s4q)*
      F[3, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/
     (eps^3*(-2*s12 - s23 + s34 - 2*s4q)*(-s12 - s23 - s4q)) + 
   ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*(3*s12 - 3*s34 + 
      8*(-s12 + s1q + s34) - 3*(-s12 - s23 - s4q) - 5*s4q)*
     F[3, {0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
    (2*eps^2*(-2*s12 - s23 + s34 - 2*s4q)) - 
   ((24 - 17*(4 - 2*eps) + 3*(4 - 2*eps)^2)*((2 - 2*eps)*s12 + 2*s34 - 
      (4 - 2*eps)*s34 + 18*(-s12 - s23 - s4q) - 5*(4 - 2*eps)*
       (-s12 - s23 - s4q) + (2 - 2*eps)*s4q)*
     F[3, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps^3*(-2*s12 - s23 + s34 - 2*s4q)*(s12 - s34 + s4q)) - 
   ((1 - 2*eps)*((-66 + 19*(4 - 2*eps))*s12 + 66*s34 - 19*(4 - 2*eps)*s34 + 
      8*(-10 + 3*(4 - 2*eps))*(-s12 + s1q + s34) + 34*(-s12 - s23 - s4q) - 
      11*(4 - 2*eps)*(-s12 - s23 - s4q) + 14*s4q - 5*(4 - 2*eps)*s4q)*
     F[3, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (2*eps^2*(-2*s12 - s23 + s34 - 2*s4q)) - 
   (4*(1 - 2*eps)*(-s23 - s34)*F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, -1}])/
    (eps*(-2*s12 - s23 + s34 - 2*s4q)) + 
   ((-6*eps*s12^2 - 12*s34^2 + 3*(4 - 2*eps)*s34^2 - 
      28*s34*(-s12 - s23 - s4q) + 8*(4 - 2*eps)*s34*(-s12 - s23 - s4q) - 
      16*(-s12 - s23 - s4q)^2 + 5*(4 - 2*eps)*(-s12 - s23 - s4q)^2 + 
      8*s34*s4q - 2*(4 - 2*eps)*s34*s4q - 12*(-s12 - s23 - s4q)*s4q + 
      4*(4 - 2*eps)*(-s12 - s23 - s4q)*s4q + 4*s4q^2 - (4 - 2*eps)*s4q^2 + 
      2*s12*(12*s34 - 3*(4 - 2*eps)*s34 - 4*eps*(-s12 + s1q + s34) + 
        14*(-s12 - s23 - s4q) - 4*(4 - 2*eps)*(-s12 - s23 - s4q) - 
        2*eps*s4q) - 4*(-s12 + s1q + s34)*(-2*eps*s34 + 
        (-10 + 3*(4 - 2*eps))*(-s12 - s23 - s4q) + 2*eps*s4q))*
     F[3, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
    (eps*(-2*s12 - s23 + s34 - 2*s4q)), 
  -(s23*F[3, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}]), 
  -(s23*F[3, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}]), 
  -1/2*((1 - 2*eps)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
       0}])/eps, -1/2*((1 - 2*eps)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
  -1/2*((1 - 2*eps)*(-s12 - s23 - s4q)*F[3, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
       0}])/eps, -1/2*((1 - 2*eps)*(-s12 - s23 - s4q)*
     F[3, {1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/eps, 
  ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
    F[3, {0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(4*eps^2), 
  ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
    F[3, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*eps^2), 
  ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
    F[3, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(4*eps^2), 
  ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
    F[3, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*eps^2), 
  ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
    F[3, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(4*eps^2), 
  ((30 - 19*(4 - 2*eps) + 3*(4 - 2*eps)^2)*
    F[3, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/(4*eps^2), 
  ((1 - 2*eps)^2*F[3, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/(4*eps^2), 
  -1/8*((-240 + 242*(4 - 2*eps) - 81*(4 - 2*eps)^2 + 9*(4 - 2*eps)^3)*
     F[3, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(eps^3*(-s12 - s23 - s4q)), 
  -1/8*((-240 + 242*(4 - 2*eps) - 81*(4 - 2*eps)^2 + 9*(4 - 2*eps)^3)*
     F[3, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(eps^3*(-s12 + s1q + s34)), 
  -1/8*((-240 + 242*(4 - 2*eps) - 81*(4 - 2*eps)^2 + 9*(4 - 2*eps)^3)*
     F[3, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*(s12 - s34 + s4q)), 
  -1/8*((-240 + 242*(4 - 2*eps) - 81*(4 - 2*eps)^2 + 9*(4 - 2*eps)^3)*
     F[3, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s12), 
  -1/8*((-240 + 242*(4 - 2*eps) - 81*(4 - 2*eps)^2 + 9*(4 - 2*eps)^3)*
     F[3, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(eps^3*s34), 
  -1/8*((240 - 242*(4 - 2*eps) + 81*(4 - 2*eps)^2 - 9*(4 - 2*eps)^3)*
     F[3, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(eps^3*s1q), 
  ((-240 + 242*(4 - 2*eps) - 81*(4 - 2*eps)^2 + 9*(4 - 2*eps)^3)*
    F[3, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(8*eps^3*s4q), 
  -1/8*((240 - 242*(4 - 2*eps) + 81*(4 - 2*eps)^2 - 9*(4 - 2*eps)^3)*
     F[3, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(eps^3*(s1q + s23 + s34))}}



==> anc/3_Remainder_Function.m <==
(* ::Package:: *)

(*
This is the third ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons" 
by Yuanhong Guo, Lei Wang and Gang Yang
*)

(* 
This file gives the two-loop finite remainder of the ligth-like two-loop four-point form factor 
of stress-tensor multiplet in planar N=4 SYM, in terms of the pentagon functions.
The explicit definition of the pentagon F function and constants {tcr, tci} is given in 
arxiv:2009.07803 by Chicherina and Sotnikov,
which can be evaluated by the packages PentagonMI/PentagonFunctions++ by Chicherina and Sotnikov
in the physical s12-channel scattering region 12->345 is given by (4.15) in arxiv:2009.07803.
*)

RemainderFunction = (-12751703*F[4, 1])/15360 + (5267*F[4, 2])/480 - 
     (1349*F[4, 3])/360 + (551911*F[4, 4])/5120 + (3013*F[4, 5])/45 + 
     (41841*F[4, 6])/1280 + (27983*F[4, 7])/480 - (10649*F[4, 8])/40 - 
     (7180467*F[4, 9])/5120 - (226*F[4, 10])/5 + (205*F[4, 11])/12 + 
     (9017119*F[4, 12])/15360 - (3*F[4, 13])/10 + (1349357*F[4, 14])/15360 + 
     (541*F[4, 15])/80 + (2621*F[4, 16])/120 + (9403*F[4, 17])/360 + 
     (3021667*F[4, 18])/7680 - (161*F[4, 19])/36 + (983*F[4, 20])/135 - 
     (1217*F[4, 21])/120 + (212027*F[4, 22])/5120 + (8*F[4, 23])/15 - 
     (439*F[4, 24])/30 + (37*F[4, 26])/30 - (2*F[4, 27])/5 - 
     (25307*F[4, 29])/1080 - (7554689*F[4, 30])/15360 - 
     (9054133*F[4, 31])/15360 - (5191*F[4, 32])/180 + (133*F[4, 33])/6 + 
     (6323*F[4, 34])/108 - (23909*F[4, 35])/360 + (9053023*F[4, 36])/46080 - 
     (41*F[4, 37])/30 - (137*F[4, 38])/10 - (2*F[4, 40])/5 + 
     (179527*F[4, 42])/5120 - (1843*F[4, 43])/320 - (510061*F[4, 44])/3840 - 
     (1079*F[4, 46])/90 + (1052*F[4, 47])/45 + F[4, 50] - (11*F[4, 52])/10 - 
     (2*F[4, 53])/5 - (265*F[4, 55])/72 + (1073*F[4, 56])/360 - 
     (50057*F[4, 57])/2560 + (12087*F[4, 58])/512 - F[4, 59]/10 - 
     (3*F[4, 60])/10 + F[4, 62]/10 - (53*F[4, 65])/45 - 
     (89507*F[4, 66])/576 + (175477*F[4, 67])/12240 + 
     (5604341*F[4, 68])/24480 - (8091*F[4, 69])/80 - (44381*F[4, 70])/960 + 
     (12101*F[4, 71])/960 - (937*F[4, 72])/240 - (17159*F[4, 73])/480 - 
     (96683*F[4, 74])/2880 - (318149*F[4, 75])/8640 + (11863*F[4, 76])/960 + 
     (207529*F[4, 77])/3840 + (11*F[4, 79])/5 - (9101*F[4, 81])/120 + 
     (563*F[4, 82])/8 + (226103*F[4, 84])/4320 - (37663*F[4, 85])/18360 + 
     (23833*F[4, 86])/720 - (524129*F[4, 87])/4320 + (472807*F[4, 88])/2880 + 
     (19*F[4, 89])/15 - (2639*F[4, 90])/40 + (12*F[4, 94])/5 - 
     (3399*F[4, 95])/2560 + (45461*F[4, 97])/1440 - (44381*F[4, 98])/720 - 
     (8*F[4, 101])/15 + (17159*F[4, 106])/1440 - (16079*F[4, 107])/1440 - 
     (6307*F[4, 108])/1280 - (29411*F[4, 115])/1440 + 
     (173477*F[4, 116])/5760 - (7129*F[4, 117])/170 + 
     (2528269*F[4, 118])/48960 + (25321*F[4, 119])/1920 + 
     (1163*F[4, 120])/128 - (2029*F[4, 121])/96 + (17251*F[4, 122])/320 - 
     (46439*F[4, 123])/5760 + (24649*F[4, 124])/17280 - 
     (35567*F[4, 125])/1920 + (5629*F[4, 126])/60 + (7*F[4, 127])/30 + 
     (377*F[4, 128])/15 - (6431*F[4, 130])/240 + (7567*F[4, 131])/240 - 
     (54733*F[4, 133])/8640 - (46633*F[4, 134])/7344 + 
     (63365*F[4, 135])/1728 - (277439*F[4, 136])/5760 - (97*F[4, 137])/60 + 
     (9509*F[4, 138])/240 + (52*F[4, 140])/15 - (6221*F[4, 143])/576 + 
     (18721*F[4, 144])/1440 + (2*F[4, 145])/3 + (2*F[4, 147])/15 + 
     (7*F[4, 149])/2 + (13*F[4, 150])/10 - (16777*F[4, 152])/2880 + 
     (4609*F[4, 153])/2880 - (9*F[4, 154])/20 + (7*F[4, 155])/20 - 
     (2*F[4, 157])/5 - (1354423*F[4, 160])/6120 - (127*F[4, 161])/80 + 
     (31133*F[4, 162])/480 - (111059*F[4, 163])/510 + 
     (22637*F[4, 164])/2040 + (549*F[4, 165])/80 + 
     (1785427*F[4, 166])/12240 + (4097*F[4, 167])/180 + 
     (65743*F[4, 168])/1836 - (517*F[4, 170])/30 + (2*F[4, 172])/5 - 
     (2*F[4, 173])/5 - (9683*F[4, 175])/3672 - (316117*F[4, 176])/12240 - 
     (2603*F[4, 177])/90 + (183*F[4, 178])/10 - (92351*F[4, 179])/6120 - 
     (157*F[4, 181])/10 - (86551*F[4, 185])/1836 - (1149*F[4, 186])/85 + 
     (17707*F[4, 187])/1020 - (8053*F[4, 196])/680 - (57*F[4, 203])/40 + 
     (1419*F[4, 204])/64 - (3*F[4, 205])/16 + (139*F[4, 206])/480 - 
     (3*F[4, 207])/8 + (11*F[4, 208])/30 - (17*F[4, 209])/10 + 
     (6264*F[4, 210])/85 + (27*F[4, 212])/5 - (14*F[4, 214])/15 - 
     (697*F[4, 216])/120 - (17*F[4, 217])/15 + (17*F[4, 218])/3 + 
     (3*F[4, 223])/20 - (112*F[4, 226])/15 - (21*F[4, 230])/40 + 
     (46*F[4, 236])/5 + (7727*F[4, 237])/160 - (91*F[4, 238])/40 - 
     (571*F[4, 239])/60 + (167*F[4, 240])/24 + (419*F[4, 241])/40 + 
     (133*F[4, 242])/30 + (445*F[4, 243])/12 + (13*F[4, 245])/5 - 
     (91*F[4, 247])/60 + (419*F[4, 248])/60 - (391*F[4, 249])/60 - 
     (32*F[4, 251])/15 + F[4, 253]/20 + (52*F[4, 254])/15 + 
     (82*F[4, 256])/15 - (7*F[4, 257])/2 - (9*F[4, 258])/10 - 
     (3*F[4, 260])/4 + F[4, 261]/20 - (347*F[4, 264])/10 + F[4, 265]/4 + 
     (149*F[4, 266])/5 + (69*F[4, 267])/20 - (27*F[4, 268])/10 + 
     (8*F[4, 269])/15 + (52*F[4, 272])/15 - (199*F[4, 274])/18 - 
     (1331*F[4, 275])/60 - (5*F[4, 276])/3 + (11*F[4, 280])/10 + 
     (4*F[4, 283])/5 + (4*F[4, 292])/15 + (8*F[4, 294])/5 + 
     (14*F[4, 296])/15 + (11*F[4, 297])/10 + (3*F[4, 298])/10 + 
     (2*F[4, 300])/5 + F[4, 301]/5 + (6*F[4, 304])/5 - (4*F[4, 310])/5 + 
     (4*F[4, 312])/15 - 6*F[4, 318] + (2*F[4, 322])/5 - (6*F[4, 323])/5 - 
     (22*F[4, 326])/15 - (11*F[4, 327])/5 - (14*F[4, 329])/15 - 
     (1833381*F[1, 1, 1]^4)/1280 - (780059*F[1, 1, 2]^4)/6480 + 
     (3658541*F[1, 1, 3]^4)/276480 + (749755577*F[1, 1, 4]^4)/7050240 + 
     (4420307*F[1, 1, 5]^4)/51840 - (53414651*F[1, 1, 6]^4)/195840 - 
     (1027*F[3, 39]*F[1, 1, 7])/4 + (228859*F[1, 1, 7]^4)/3060 + 
     F[3, 41]*(((9487*I)/90)*Pi - (16079*F[1, 1, 5])/810 - 
       (16079*F[1, 1, 6])/810 - (3697*F[1, 1, 7])/270 - 
       (9487*F[1, 1, 8])/90) + F[3, 91]*(F[1, 1, 2]/8 - F[1, 1, 5]/8 - 
       F[1, 1, 8]/8) + F[3, 92]*(F[1, 1, 2]/8 - F[1, 1, 5]/8 - 
       F[1, 1, 8]/8) - (17408393*F[1, 1, 8]^4)/829440 + 
     F[3, 38]*(((1959*I)/80)*Pi - (41*F[1, 1, 1])/5 + (11*F[1, 1, 5])/10 + 
       2*F[1, 1, 6] + (22*F[1, 1, 7])/5 - (1303*F[1, 1, 8])/80 - 
       (26*F[1, 1, 9])/5) + F[3, 90]*(-1/8*F[1, 1, 5] - F[1, 1, 8]/8 + 
       F[1, 1, 9]/8) + F[3, 89]*((-3*F[1, 1, 5])/8 - (3*F[1, 1, 8])/8 + 
       (3*F[1, 1, 9])/8) - (21048527*F[1, 1, 9]^4)/311040 + 
     F[3, 22]*(((-18*I)/5)*Pi + (3*F[1, 1, 1])/8 + (111*F[1, 1, 2])/40 + 
       (3*F[1, 1, 3])/4 + (18*F[1, 1, 4])/5 - (9*F[1, 1, 5])/8 - 
       (9*F[1, 1, 8])/8 + (63*F[1, 1, 9])/20) + 
     F[3, 20]*(((-1121*I)/54)*Pi + (299*F[1, 1, 2])/30 + 
       (1121*F[1, 1, 4])/54 + (2074*F[1, 1, 5])/405 + 
       (2074*F[1, 1, 9])/405) + F[3, 42]*(((-1959*I)/40)*Pi + 
       (82*F[1, 1, 1])/5 - 4*F[1, 1, 6] - (44*F[1, 1, 7])/5 + 
       (1303*F[1, 1, 8])/40 + (52*F[1, 1, 9])/5) + 
     F[1, 1, 6]^3*(((-56213683*I)/440640)*Pi - (132178717*F[1, 1, 7])/
        220320 + (4359947*F[1, 1, 8])/146880 + (9183751*F[1, 1, 9])/220320 - 
       (8066209*F[1, 1, 10])/14688) + F[1, 1, 7]^3*(((2212537*I)/36720)*Pi - 
       (18023599*F[1, 1, 8])/110160 + (683*F[1, 1, 9])/90 - 
       (1784057*F[1, 1, 10])/18360) + F[1, 1, 3]^3*
      (((-68171389*I)/1175040)*Pi + (261017*F[1, 1, 4])/6120 - 
       (14101*F[1, 1, 5])/1440 - (130466*F[1, 1, 6])/4131 - 
       (914969*F[1, 1, 7])/6120 - (242281*F[1, 1, 8])/3840 - 
       (576859*F[1, 1, 9])/38880 - (5135383*F[1, 1, 10])/55080) + 
     F[3, 79]*(((337*I)/2)*Pi - (32*F[1, 1, 1])/15 - (16*F[1, 1, 2])/3 + 
       (32*F[1, 1, 4])/15 + (272*F[1, 1, 6])/15 - (272*F[1, 1, 7])/15 - 
       (337*F[1, 1, 8])/2 + (1711*F[1, 1, 9])/30 - (136*F[1, 1, 10])/3) + 
     F[1, 1, 5]^3*(((26930863*I)/220320)*Pi - (64205131*F[1, 1, 6])/660960 - 
       (11731279*F[1, 1, 7])/36720 - (56053*F[1, 1, 8])/405 + 
       (444349*F[1, 1, 9])/19440 - (9427*F[1, 1, 10])/272) + 
     F[3, 44]*(((23731*I)/6120)*Pi - (34*F[1, 1, 3])/9 + 
       (18701*F[1, 1, 4])/6120 + (779333*F[1, 1, 6])/18360 - 
       (87653*F[1, 1, 7])/1020 - (142*F[1, 1, 8])/45 + (104*F[1, 1, 9])/15 - 
       (4313*F[1, 1, 10])/180) + F[3, 37]*(((2579537*I)/146880)*Pi - 
       (41*F[1, 1, 1])/15 + (1064753*F[1, 1, 4])/146880 + 
       (105355*F[1, 1, 5])/2592 - (21066187*F[1, 1, 6])/440640 - 
       (176159*F[1, 1, 7])/1632 - (95377*F[1, 1, 8])/4320 - 
       (225767*F[1, 1, 10])/12240) + F[3, 16]*((2359*F[1, 1, 2])/20 + 
       (181*F[1, 1, 3])/40 - (469*F[1, 1, 4])/40 - (4579*F[1, 1, 5])/40 + 
       (17*F[1, 1, 8])/40 + (33*F[1, 1, 9])/4 - (469*F[1, 1, 10])/40) + 
     F[3, 24]*(((-5171*I)/720)*Pi - (149*F[1, 1, 1])/20 + 
       (196*F[1, 1, 2])/15 - (649*F[1, 1, 3])/240 + (7*F[1, 1, 4])/30 + 
       (487*F[1, 1, 5])/120 + (203*F[1, 1, 6])/30 - (88*F[1, 1, 7])/15 + 
       (6157*F[1, 1, 8])/360 + (35449*F[1, 1, 9])/360 - 11*F[1, 1, 10]) + 
     F[1, 1, 8]^3*(((26057177*I)/207360)*Pi - (146141*F[1, 1, 9])/2160 - 
       (20947*F[1, 1, 10])/2160) + F[3, 13]*(((-1661*I)/192)*Pi - 
       (299*F[1, 1, 1])/480 + (25667*F[1, 1, 2])/1080 - (21*F[1, 1, 3])/320 + 
       (8909*F[1, 1, 4])/1440 - (111341*F[1, 1, 5])/3240 + 
       (203*F[1, 1, 6])/120 - (22*F[1, 1, 7])/15 + (227*F[1, 1, 8])/72 + 
       (201091*F[1, 1, 9])/12960 - (1669*F[1, 1, 10])/480) + 
     F[3, 61]*(((1891*I)/80)*Pi - (77*F[1, 1, 1])/4 - (441*F[1, 1, 3])/80 + 
       (283*F[1, 1, 5])/40 + (14*F[1, 1, 6])/5 + (9*F[1, 1, 8])/8 - 
       (25*F[1, 1, 9])/8 - (14*F[1, 1, 10])/5) + 
     F[3, 15]*((-49*F[1, 1, 2])/80 + F[1, 1, 3]/20 - (51*F[1, 1, 4])/20 + 
       (57*F[1, 1, 5])/80 + (57*F[1, 1, 8])/80 - (23*F[1, 1, 9])/20 - 
       (51*F[1, 1, 10])/20) + F[3, 2]*(((-4219*I)/80)*Pi + 
       (797*F[1, 1, 1])/80 - (119*F[1, 1, 2])/80 + (101*F[1, 1, 3])/4 + 
       (9*F[1, 1, 4])/5 + (1881*F[1, 1, 5])/80 - 2*F[1, 1, 6] - 
       (22*F[1, 1, 7])/5 + (629*F[1, 1, 8])/40 + (169*F[1, 1, 9])/20 - 
       (5*F[1, 1, 10])/2) + F[3, 77]*(((17*I)/4)*Pi - 4*F[1, 1, 2] - 
       (17*F[1, 1, 3])/4 - (91*F[1, 1, 5])/20 + (8*F[1, 1, 9])/5 - 
       (8*F[1, 1, 10])/5) + F[3, 60]*(((-23821*I)/1080)*Pi + 
       (23821*F[1, 1, 3])/1080 + (5761*F[1, 1, 6])/1620 + 
       (5761*F[1, 1, 9])/1620 - (259*F[1, 1, 10])/360) + 
     F[3, 27]*((13*F[1, 1, 2])/40 + (7*F[1, 1, 3])/20 - (3*F[1, 1, 4])/8 + 
       (3*F[1, 1, 5])/40 + (3*F[1, 1, 8])/40 - F[1, 1, 9]/40 - 
       (3*F[1, 1, 10])/8) + F[3, 67]*(-1/10*F[1, 1, 4] + (3*F[1, 1, 6])/10 + 
       (3*F[1, 1, 8])/10 - F[1, 1, 9]/10 - F[1, 1, 10]/5) + 
     F[3, 28]*((3*F[1, 1, 2])/40 + (3*F[1, 1, 3])/20 - F[1, 1, 4]/8 + 
       F[1, 1, 5]/40 + F[1, 1, 8]/40 + F[1, 1, 9]/40 - F[1, 1, 10]/8) + 
     F[3, 29]*(F[1, 1, 2]/20 - (3*F[1, 1, 3])/40 - F[1, 1, 4]/8 + 
       F[1, 1, 5]/40 + F[1, 1, 8]/40 + F[1, 1, 9]/20 - F[1, 1, 10]/8) + 
     F[3, 30]*(-1/20*F[1, 1, 2] + F[1, 1, 3]/40 - F[1, 1, 4]/8 + 
       F[1, 1, 5]/40 + F[1, 1, 8]/40 + (3*F[1, 1, 9])/20 - F[1, 1, 10]/8) + 
     F[3, 10]*(((72*I)/5)*Pi - (89*F[1, 1, 1])/16 + (43*F[1, 1, 2])/20 - 
       (23*F[1, 1, 3])/80 - (23*F[1, 1, 4])/80 - (9*F[1, 1, 5])/80 + 
       (3*F[1, 1, 6])/20 + (61*F[1, 1, 7])/10 - (661*F[1, 1, 8])/80 - 
       (141*F[1, 1, 9])/20 - (3*F[1, 1, 10])/80) + 
     F[3, 65]*((-3*F[1, 1, 4])/10 + F[1, 1, 6]/10 + F[1, 1, 8]/10 - 
       (3*F[1, 1, 9])/10 + F[1, 1, 10]/5) + 
     F[3, 66]*(-1/10*F[1, 1, 4] - F[1, 1, 6]/10 - F[1, 1, 8]/10 - 
       F[1, 1, 9]/10 + F[1, 1, 10]/5) + F[3, 68]*(-1/10*F[1, 1, 4] - 
       F[1, 1, 6]/10 - F[1, 1, 8]/10 - F[1, 1, 9]/10 + F[1, 1, 10]/5) + 
     F[3, 1]*(((1851563*I)/480)*Pi - (1900089*F[1, 1, 1])/1280 - 
       (25*F[1, 1, 2])/12 - (1174223*F[1, 1, 3])/1920 - 
       (46093*F[1, 1, 4])/48 - (9193*F[1, 1, 5])/240 + (607*F[1, 1, 6])/60 + 
       (208*F[1, 1, 7])/15 - (3076351*F[1, 1, 8])/3840 - 
       (1859*F[1, 1, 9])/80 + (53*F[1, 1, 10])/120) - 
     ((1020997*I)/44064)*Pi*F[1, 1, 10]^3 - (18051137*F[1, 1, 10]^4)/97920 + 
     F[3, 21]*(((-47873*I)/96)*Pi + (36941*F[1, 1, 1])/640 + 
       (37*F[1, 1, 2])/30 + (604031*F[1, 1, 3])/11520 + 
       (75841*F[1, 1, 4])/240 - (17*F[1, 1, 5])/48 + (9*F[1, 1, 6])/20 - 
       (76*F[1, 1, 7])/45 + (835423*F[1, 1, 8])/11520 - (93*F[1, 1, 9])/80 + 
       (137*F[1, 1, 10])/90) + F[3, 19]*(((793*I)/24)*Pi - 
       (209*F[1, 1, 1])/40 + (49*F[1, 1, 2])/30 - (493*F[1, 1, 3])/30 - 
       (33*F[1, 1, 4])/40 - (421*F[1, 1, 5])/30 + (4*F[1, 1, 6])/3 + 
       (44*F[1, 1, 7])/15 - (1267*F[1, 1, 8])/120 - (263*F[1, 1, 9])/40 + 
       (197*F[1, 1, 10])/120) + F[3, 35]*(((9*I)/5)*Pi - F[1, 1, 1]/10 - 
       (17*F[1, 1, 3])/2 - (27*F[1, 1, 4])/20 - (11*F[1, 1, 6])/4 - 
       (19*F[1, 1, 7])/10 + (163*F[1, 1, 8])/20 + (9*F[1, 1, 9])/20 + 
       (9*F[1, 1, 10])/5) + F[3, 4]*(((-2347169*I)/23040)*Pi - 
       (176311*F[1, 1, 1])/720 + (139*F[1, 1, 2])/480 + 
       (511447*F[1, 1, 3])/3840 + (639191*F[1, 1, 4])/5760 - 
       (3709*F[1, 1, 5])/480 + (419*F[1, 1, 6])/120 - (31*F[1, 1, 7])/90 + 
       (472735*F[1, 1, 8])/4608 - (1021*F[1, 1, 9])/160 + 
       (2929*F[1, 1, 10])/1440) + F[3, 3]*(((3131*I)/80)*Pi + 
       (1061*F[1, 1, 1])/120 - (3751*F[1, 1, 2])/216 + (247*F[1, 1, 3])/80 - 
       (1816*F[1, 1, 4])/45 - (761*F[1, 1, 5])/162 - (203*F[1, 1, 6])/30 + 
       (88*F[1, 1, 7])/15 - (482*F[1, 1, 8])/45 - (202927*F[1, 1, 9])/3240 + 
       (17*F[1, 1, 10])/6) + F[3, 6]*(((6387199*I)/5760)*Pi - 
       (2637653*F[1, 1, 1])/5760 - (167*F[1, 1, 2])/120 - 
       (54019*F[1, 1, 3])/1440 - (19213*F[1, 1, 4])/36 - 
       (397*F[1, 1, 5])/40 + (3*F[1, 1, 6])/2 + (34*F[1, 1, 7])/9 - 
       (15313*F[1, 1, 8])/192 - (323*F[1, 1, 9])/30 + (26*F[1, 1, 10])/9) + 
     F[3, 12]*(((1055423*I)/4608)*Pi - (3877867*F[1, 1, 1])/11520 - 
       (2363*F[1, 1, 2])/480 - (21745*F[1, 1, 3])/2304 - 
       (1016941*F[1, 1, 4])/5760 - (473*F[1, 1, 5])/160 - 
       (267*F[1, 1, 6])/40 - (16*F[1, 1, 7])/45 + (751537*F[1, 1, 8])/2560 + 
       (2899*F[1, 1, 9])/480 + (5171*F[1, 1, 10])/1440) + 
     F[3, 33]*(((-45709*I)/1530)*Pi - (41*F[1, 1, 1])/5 + 17*F[1, 1, 3] + 
       (21841*F[1, 1, 4])/1530 - (99607*F[1, 1, 6])/2040 + 
       (36871*F[1, 1, 7])/170 + (34*F[1, 1, 8])/5 - (78*F[1, 1, 9])/5 + 
       (2481*F[1, 1, 10])/680) + F[1, 1, 2]^3*(((30503*I)/480)*Pi + 
       (2987*F[1, 1, 3])/1440 - (7079*F[1, 1, 4])/216 + 
       (721081*F[1, 1, 5])/9720 - (2327*F[1, 1, 6])/180 + 
       (3259*F[1, 1, 7])/360 - (10675*F[1, 1, 8])/432 - 
       (851381*F[1, 1, 9])/9720 + (2921*F[1, 1, 10])/720) + 
     F[3, 14]*(((275273*I)/720)*Pi - (5019541*F[1, 1, 1])/11520 - 
       (145*F[1, 1, 2])/24 + (14817*F[1, 1, 3])/320 - 
       (2469551*F[1, 1, 4])/11520 - (61*F[1, 1, 5])/48 - 
       (413*F[1, 1, 6])/60 - (46*F[1, 1, 7])/9 + (159457*F[1, 1, 8])/720 + 
       (621*F[1, 1, 9])/80 + (391*F[1, 1, 10])/90) + 
     F[3, 18]*(((994643*I)/1536)*Pi - (2291881*F[1, 1, 1])/3840 - 
       (751*F[1, 1, 2])/160 + (663277*F[1, 1, 3])/3840 - 
       (26173*F[1, 1, 4])/48 - (1241*F[1, 1, 5])/160 - (123*F[1, 1, 6])/40 - 
       (11*F[1, 1, 7])/30 + (823891*F[1, 1, 8])/2560 - (241*F[1, 1, 9])/160 + 
       (2477*F[1, 1, 10])/480) + F[1, 1, 9]^3*(((4358789*I)/36720)*Pi + 
       (1359619*F[1, 1, 10])/220320) + F[3, 17]*(((29605*I)/576)*Pi + 
       (773*F[1, 1, 1])/160 - (6277*F[1, 1, 2])/240 + (119*F[1, 1, 3])/320 - 
       (69379*F[1, 1, 4])/1440 + (15551*F[1, 1, 5])/432 - 
       (203*F[1, 1, 6])/40 + (22*F[1, 1, 7])/5 - (2021*F[1, 1, 8])/240 - 
       (118819*F[1, 1, 9])/4320 + (1001*F[1, 1, 10])/160) + 
     F[3, 11]*(((-23501*I)/720)*Pi + (1103*F[1, 1, 1])/120 + 
       (8183*F[1, 1, 2])/270 + (731*F[1, 1, 3])/240 + 
       (13193*F[1, 1, 4])/360 - (11281*F[1, 1, 5])/405 - 
       (203*F[1, 1, 6])/30 + (88*F[1, 1, 7])/15 - (731*F[1, 1, 8])/45 - 
       (322019*F[1, 1, 9])/3240 + (967*F[1, 1, 10])/120) + 
     F[3, 57]*(((-103*I)/32)*Pi + (641*F[1, 1, 1])/80 + (719*F[1, 1, 2])/80 + 
       (197*F[1, 1, 3])/160 - (3*F[1, 1, 4])/5 - (17*F[1, 1, 5])/10 + 
       3*F[1, 1, 6] - (5*F[1, 1, 7])/2 - (217*F[1, 1, 8])/40 + 
       (845*F[1, 1, 9])/48 + (81*F[1, 1, 10])/10) + 
     F[3, 9]*(((329947*I)/240)*Pi - (490951*F[1, 1, 1])/320 - 
       (353*F[1, 1, 2])/24 - (640859*F[1, 1, 3])/1920 - 
       (271*F[1, 1, 4])/384 - (17*F[1, 1, 5])/40 - (43*F[1, 1, 6])/5 + 
       (32*F[1, 1, 7])/5 + (118543*F[1, 1, 8])/240 + (929*F[1, 1, 9])/120 + 
       (1151*F[1, 1, 10])/120) + F[3, 7]*(((2387*I)/480)*Pi + 
       (507*F[1, 1, 1])/40 - (2137*F[1, 1, 2])/80 + (683*F[1, 1, 3])/160 - 
       (9*F[1, 1, 4])/16 - (607*F[1, 1, 5])/80 - (203*F[1, 1, 6])/20 + 
       (44*F[1, 1, 7])/5 - (1025*F[1, 1, 8])/48 - (36553*F[1, 1, 9])/240 + 
       (839*F[1, 1, 10])/80) + F[1, 1, 1]^3*(((6038573*I)/1280)*Pi - 
       (1999*F[1, 1, 2])/180 + (3299539*F[1, 1, 3])/5760 - 
       (4250081*F[1, 1, 4])/11520 - (1247*F[1, 1, 5])/120 - 
       (587*F[1, 1, 6])/90 + (19*F[1, 1, 7])/12 + (1550927*F[1, 1, 8])/1920 + 
       (1399*F[1, 1, 9])/720 + (4193*F[1, 1, 10])/360) + 
     F[3, 56]*(((-80735*I)/3264)*Pi + (2329*F[1, 1, 1])/960 + 
       (4127*F[1, 1, 2])/320 + (21977*F[1, 1, 3])/960 + 
       (1672*F[1, 1, 4])/255 - (1843*F[1, 1, 5])/960 - 
       (1535701*F[1, 1, 6])/88128 - (51879*F[1, 1, 7])/680 - 
       (457*F[1, 1, 8])/64 + (94849*F[1, 1, 9])/5184 + 
       (305143*F[1, 1, 10])/24480) + F[3, 53]*(((-8731*I)/1020)*Pi + 
       (83*F[1, 1, 1])/10 - (17*F[1, 1, 3])/2 + (179*F[1, 1, 4])/51 - 
       (314341*F[1, 1, 6])/6120 + (95351*F[1, 1, 7])/1020 + 
       (21*F[1, 1, 8])/4 - (101*F[1, 1, 9])/20 + (32167*F[1, 1, 10])/2040) + 
     F[3, 69]*(((18347*I)/18360)*Pi - (68*F[1, 1, 3])/9 - 
       (18347*F[1, 1, 4])/18360 + (18347*F[1, 1, 6])/18360 - 
       (170*F[1, 1, 7])/9 + (68*F[1, 1, 8])/9 + (170*F[1, 1, 10])/9) + 
     F[1, 1, 4]^3*(((-741515753*I)/1762560)*Pi - (3887*F[1, 1, 5])/7776 - 
       (172717*F[1, 1, 6])/5508 + (12809923*F[1, 1, 7])/110160 - 
       (3609857*F[1, 1, 8])/11520 - (1237657*F[1, 1, 9])/38880 + 
       (1212353*F[1, 1, 10])/55080) + F[3, 36]*(((1783847*I)/18360)*Pi - 
       (164*F[1, 1, 1])/15 + (34*F[1, 1, 3])/9 - (18701*F[1, 1, 4])/6120 - 
       (10937*F[1, 1, 5])/405 - (2884889*F[1, 1, 6])/55080 - 
       (515533*F[1, 1, 7])/9180 - (11738*F[1, 1, 8])/135 - 
       (104*F[1, 1, 9])/15 + (4313*F[1, 1, 10])/180) + 
     F[3, 5]*(((12829*I)/576)*Pi + (10081*F[1, 1, 1])/480 - 
       (6595*F[1, 1, 2])/216 + (7189*F[1, 1, 3])/960 - 
       (12047*F[1, 1, 4])/1440 - (5051*F[1, 1, 5])/648 - 
       (2233*F[1, 1, 6])/120 + (242*F[1, 1, 7])/15 - (15263*F[1, 1, 8])/360 - 
       (2981089*F[1, 1, 9])/12960 + (12023*F[1, 1, 10])/480) + 
     F[3, 40]*(((-1820119*I)/16320)*Pi - (1064753*F[1, 1, 4])/48960 - 
       (27685*F[1, 1, 5])/864 + (9120763*F[1, 1, 6])/146880 + 
       (4505531*F[1, 1, 7])/24480 + (38383*F[1, 1, 8])/288 - 
       (26*F[1, 1, 9])/5 + (225767*F[1, 1, 10])/4080) + 
     F[3, 31]*(((-474781*I)/7344)*Pi - (82*F[1, 1, 1])/15 - 
       (1064753*F[1, 1, 4])/36720 + (22673*F[1, 1, 5])/1620 + 
       (16728637*F[1, 1, 6])/110160 + (911921*F[1, 1, 7])/6120 + 
       (107041*F[1, 1, 8])/1080 - (52*F[1, 1, 9])/5 + 
       (225767*F[1, 1, 10])/3060) + F[3, 8]*(((5747*I)/90)*Pi + 
       (898*F[1, 1, 1])/15 - (2192*F[1, 1, 2])/15 + (143*F[1, 1, 3])/10 + 
       (2*F[1, 1, 4])/3 - (419*F[1, 1, 5])/15 - (812*F[1, 1, 6])/15 + 
       (704*F[1, 1, 7])/15 - (6241*F[1, 1, 8])/45 - (33223*F[1, 1, 9])/45 + 
       (1454*F[1, 1, 10])/15) + F[3, 55]*(((-97*I)/8)*Pi + 
       (3107*F[1, 1, 1])/240 + (4207*F[1, 1, 2])/240 + (157*F[1, 1, 3])/15 - 
       (13*F[1, 1, 4])/30 - (257*F[1, 1, 5])/240 - (3155*F[1, 1, 6])/324 - 
       (10*F[1, 1, 7])/3 - (521*F[1, 1, 8])/48 + (21053*F[1, 1, 9])/405 + 
       (105647*F[1, 1, 10])/1080) + F[3, 32]*(((598781*I)/146880)*Pi - 
       (41*F[1, 1, 1])/3 + (68*F[1, 1, 3])/9 - (1363969*F[1, 1, 4])/48960 + 
       (286351*F[1, 1, 5])/12960 - (13777943*F[1, 1, 6])/440640 + 
       (18538061*F[1, 1, 7])/73440 + (129139*F[1, 1, 8])/4320 - 
       (208*F[1, 1, 9])/15 + (1263869*F[1, 1, 10])/12240) + 
     F[3, 58]*(((-104*I)/3)*Pi - (983*F[1, 1, 1])/120 + 
       (1793*F[1, 1, 2])/120 + (52*F[1, 1, 3])/3 - (17*F[1, 1, 4])/10 - 
       (641*F[1, 1, 5])/120 + (337*F[1, 1, 6])/30 - (40*F[1, 1, 7])/3 + 
       (1089*F[1, 1, 8])/40 - (5491*F[1, 1, 9])/60 + (1693*F[1, 1, 10])/12) + 
     F[3, 59]*(((3460933*I)/48960)*Pi + (1181*F[1, 1, 1])/320 - 
       (4207*F[1, 1, 2])/320 - (31939*F[1, 1, 3])/576 - 
       (3667*F[1, 1, 4])/170 + (257*F[1, 1, 5])/320 + 
       (6592001*F[1, 1, 6])/146880 + (153937*F[1, 1, 7])/680 + 
       (169*F[1, 1, 8])/64 + (6157*F[1, 1, 9])/8640 + (4422163*F[1, 1, 10])/
        24480) + F[3, 34]*(((-156719*I)/2040)*Pi - (656*F[1, 1, 1])/15 + 
       (68*F[1, 1, 3])/9 + (33381*F[1, 1, 4])/680 + (820645*F[1, 1, 6])/
        3672 + (93896*F[1, 1, 7])/765 + (2876*F[1, 1, 8])/45 - 
       (416*F[1, 1, 9])/15 + (8992*F[1, 1, 10])/45) + 
     F[3, 52]*(((369253*I)/16320)*Pi + (17149*F[1, 1, 1])/960 - 
       (4207*F[1, 1, 2])/960 - (7013*F[1, 1, 3])/320 - 
       (5543*F[1, 1, 4])/255 + (257*F[1, 1, 5])/960 + 
       (8631143*F[1, 1, 6])/440640 + (453311*F[1, 1, 7])/2040 + 
       (3037*F[1, 1, 8])/960 - (79039*F[1, 1, 9])/5184 + 
       (17660921*F[1, 1, 10])/73440) + F[3, 51]*(((59169*I)/1360)*Pi + 
       (359*F[1, 1, 1])/60 + F[1, 1, 2]/4 - (1677*F[1, 1, 3])/80 - 
       (14957*F[1, 1, 4])/510 - (14*F[1, 1, 5])/15 + (551003*F[1, 1, 6])/
        27540 + (50179*F[1, 1, 7])/170 + (4*F[1, 1, 8])/5 + 
       (3581*F[1, 1, 9])/810 + (11627*F[1, 1, 10])/34) + 
     F[3, 54]*(((2048*I)/15)*Pi + (176*F[1, 1, 1])/3 - (928*F[1, 1, 3])/15 - 
       (1576*F[1, 1, 4])/15 + (34334*F[1, 1, 6])/153 + 
       (120368*F[1, 1, 7])/255 - (424*F[1, 1, 8])/15 + (472*F[1, 1, 9])/15 + 
       (42034*F[1, 1, 10])/45) - (5075*Pi^2*F[1, 2, 2]^2)/288 + 
     (18347*Pi^2*F[1, 2, 3]^2)/12240 - (223*Pi^2*F[1, 2, 6]^2)/360 + 
     (31*Pi^2*F[1, 2, 7]^2)/80 + (21067*Pi^2*F[1, 2, 8]^2)/360 - 
     (2867*Pi^2*F[1, 2, 9]^2)/120 + (303895937*Pi^2*F[2, 1, 1])/46080 - 
     (918971*F[2, 1, 1]^2)/5120 + (2138869*Pi^2*F[2, 1, 2])/9216 + 
     (64271*F[2, 1, 2]^2)/640 - (1663*Pi^2*F[2, 1, 3])/432 + 
     (223*F[2, 1, 3]^2)/360 + F[1, 2, 6]*(((-1663*I)/432)*Pi^3 + 
       ((223*I)/180)*Pi*F[2, 1, 3]) + (229*Pi^2*F[2, 1, 4])/144 - 
     (1173*F[2, 1, 4]^2)/40 + (7687*Pi^2*F[2, 1, 5])/96 - 
     (31*F[2, 1, 5]^2)/80 + F[1, 2, 7]*(((-7687*I)/96)*Pi^3 + 
       ((31*I)/40)*Pi*F[2, 1, 5]) - (654271*Pi^2*F[2, 1, 6])/18360 - 
     (18347*F[2, 1, 6]^2)/12240 + F[1, 2, 3]*(((654271*I)/18360)*Pi^3 + 
       ((18347*I)/6120)*Pi*F[2, 1, 6]) + (15539*Pi^2*F[2, 1, 7])/2880 + 
     (1027*F[2, 1, 7]^2)/16 + (813881*Pi^2*F[2, 1, 8])/48960 - 
     (82253*F[2, 1, 8]^2)/612 + (449449*Pi^2*F[2, 1, 9])/144 - 
     (189043*F[2, 1, 9]^2)/640 + (5141263*Pi^2*F[2, 1, 10])/36720 - 
     (21067*F[2, 1, 10]^2)/360 + F[1, 2, 8]*(((5141263*I)/36720)*Pi^3 - 
       ((21067*I)/180)*Pi*F[2, 1, 10]) + (11779*Pi^2*F[2, 1, 11])/720 - 
     (121*F[2, 1, 11]^2)/10 - (37003*Pi^2*F[2, 1, 12])/720 + 
     (2867*F[2, 1, 12]^2)/120 + F[1, 2, 9]*(((37003*I)/720)*Pi^3 - 
       ((2867*I)/60)*Pi*F[2, 1, 12]) - (6353*Pi^2*F[2, 1, 13])/272 + 
     (5075*F[2, 1, 13]^2)/288 + F[1, 2, 2]*(((6353*I)/272)*Pi^3 - 
       ((5075*I)/144)*Pi*F[2, 1, 13]) + F[1, 1, 4]^2*
      ((-607350949*Pi^2)/1175040 + (75755*F[1, 1, 5]^2)/2592 - 
       (113773*F[1, 1, 6]^2)/14688 - (2164979*F[1, 1, 7]^2)/18360 - 
       (139171*F[1, 1, 8]^2)/1440 - (263777*F[1, 1, 9]^2)/1620 + 
       F[1, 1, 7]*(((-1886917*I)/36720)*Pi - (7439*F[1, 1, 8])/1224 + 
         (284*F[1, 1, 9])/15 - (404729*F[1, 1, 10])/6120) + 
       F[1, 1, 8]*(((2562277*I)/2560)*Pi - (28627*F[1, 1, 9])/1440 - 
         (3973*F[1, 1, 10])/1440) - ((315773*I)/18360)*Pi*F[1, 1, 10] - 
       (579161*F[1, 1, 10]^2)/18360 + F[1, 1, 5]*(((86543*I)/25920)*Pi - 
         (203*F[1, 1, 6])/120 + (22*F[1, 1, 7])/15 - (10057*F[1, 1, 8])/
          1440 + (62969*F[1, 1, 9])/864 + (1369*F[1, 1, 10])/480) + 
       F[1, 1, 9]*(((2135321*I)/25920)*Pi + (9179*F[1, 1, 10])/480) + 
       F[1, 1, 6]*(((37187*I)/9180)*Pi + (369467*F[1, 1, 7])/7344 + 
         (1391*F[1, 1, 8])/1020 - (1843*F[1, 1, 9])/120 + 
         (454349*F[1, 1, 10])/9180) - ((20313*I)/1360)*Pi*F[1, 2, 3] + 
       ((5971*I)/360)*Pi*F[1, 2, 6] - ((4*I)/15)*Pi*F[1, 2, 9] - 
       (17023*F[2, 1, 1])/240 - (756967*F[2, 1, 2])/11520 + 
       (5971*F[2, 1, 3])/360 + (6*F[2, 1, 4])/5 + (20313*F[2, 1, 6])/1360 - 
       (18529*F[2, 1, 8])/3060 - (195467*F[2, 1, 9])/3840 - 
       (13*F[2, 1, 11])/10 + (4*F[2, 1, 12])/15 - (1894*F[2, 1, 14])/51) + 
     (2315359*Pi^2*F[2, 1, 14])/97920 + (16295*F[2, 1, 14]^2)/306 + 
     F[1, 1, 10]^2*((43024123*Pi^2)/881280 + ((3341173*I)/14688)*Pi*
        F[1, 2, 2] - ((68*I)/3)*Pi*F[1, 2, 3] + (I/10)*Pi*F[1, 2, 7] - 
       ((136*I)/15)*Pi*F[1, 2, 9] + F[2, 1, 1]/15 + (5*F[2, 1, 2])/3 - 
       (6*F[2, 1, 4])/5 - F[2, 1, 5]/10 + (68*F[2, 1, 6])/3 + 
       (61*F[2, 1, 8])/6 - (14*F[2, 1, 9])/15 - (8*F[2, 1, 11])/15 + 
       (136*F[2, 1, 12])/15 - (3341173*F[2, 1, 13])/14688 - 
       (590831*F[2, 1, 14])/864 - (3097513*F[2, 1, 15])/24480) + 
     F[1, 1, 9]^2*((2458643261*Pi^2)/10575360 - ((2851891*I)/110160)*Pi*
        F[1, 1, 10] - (77101933*F[1, 1, 10]^2)/440640 - 
       ((5761*I)/1080)*Pi*F[1, 2, 2] - ((1037*I)/45)*Pi*F[1, 2, 6] - 
       (I/5)*Pi*F[1, 2, 7] + ((4047*I)/20)*Pi*F[1, 2, 9] + (3*F[2, 1, 1])/5 - 
       (4*F[2, 1, 2])/5 - (1037*F[2, 1, 3])/45 - 2*F[2, 1, 4] + 
       F[2, 1, 5]/5 + (52*F[2, 1, 8])/15 - (53*F[2, 1, 9])/30 - 
       (47401*F[2, 1, 11])/81 - (4047*F[2, 1, 12])/20 + 
       (5761*F[2, 1, 13])/1080 - (146*F[2, 1, 14])/15 - 
       (62719*F[2, 1, 15])/1620) + F[1, 1, 3]^2*
      ((-5568264931*Pi^2)/28200960 + (2042519*F[1, 1, 4]^2)/23040 + 
       (1007*F[1, 1, 5]^2)/40 - (160801*F[1, 1, 6]^2)/176256 - 
       (679*F[1, 1, 7]^2)/240 + (1089257*F[1, 1, 8]^2)/7680 - 
       (1274153*F[1, 1, 9]^2)/51840 + F[1, 1, 7]*(((182679*I)/1360)*Pi + 
         (3821*F[1, 1, 8])/240 + (11083*F[1, 1, 9])/136 - 
         (152237*F[1, 1, 10])/1020) + F[1, 1, 8]*(((7424719*I)/7680)*Pi + 
         (1883*F[1, 1, 9])/320 - (149*F[1, 1, 10])/120) + 
       F[1, 1, 5]*(((-1825*I)/96)*Pi + (257*F[1, 1, 6])/960 + 
         (11*F[1, 1, 7])/30 - (237*F[1, 1, 8])/32 + (449*F[1, 1, 9])/320 + 
         (11*F[1, 1, 10])/480) + ((4553351*I)/73440)*Pi*F[1, 1, 10] - 
       (1261033*F[1, 1, 10]^2)/12240 + F[1, 1, 9]*(((316537*I)/36720)*Pi + 
         (2408011*F[1, 1, 10])/220320) + F[1, 1, 4]*
        (((-27638791*I)/391680)*Pi - (1263*F[1, 1, 5])/160 - 
         (16079*F[1, 1, 6])/680 - (31*F[1, 1, 7])/90 - (8743333*F[1, 1, 8])/
          23040 - (110879*F[1, 1, 9])/8160 + (82201*F[1, 1, 10])/4896) + 
       F[1, 1, 6]*(((1183535*I)/14688)*Pi + (449231*F[1, 1, 7])/2040 + 
         (17*F[1, 1, 8])/192 + (1968211*F[1, 1, 9])/29376 + 
         (42452389*F[1, 1, 10])/220320) - ((42257*I)/1440)*Pi*F[1, 2, 2] - 
       ((17*I)/3)*Pi*F[1, 2, 3] + (25*I)*Pi*F[1, 2, 7] - 
       (992051*F[2, 1, 1])/7680 - (947*F[2, 1, 2])/80 - F[2, 1, 4] - 
       25*F[2, 1, 5] + (17*F[2, 1, 6])/3 - (493163*F[2, 1, 9])/3840 + 
       (13*F[2, 1, 11])/15 + (42257*F[2, 1, 13])/1440 + (26*F[2, 1, 14])/15 - 
       (29*F[2, 1, 15])/6) + F[1, 1, 2]^2*((-110281*Pi^2)/6480 + 
       (56*F[1, 1, 3]^2)/15 + (18403*F[1, 1, 4]^2)/240 + 
       (145417*F[1, 1, 5]^2)/3240 - (29*F[1, 1, 6]^2)/30 + 
       (421*F[1, 1, 7]^2)/240 + (13117*F[1, 1, 8]^2)/1440 + 
       F[1, 1, 6]*(((371*I)/30)*Pi - (203*F[1, 1, 8])/60 - 
         (203*F[1, 1, 9])/30) - (199099*F[1, 1, 9]^2)/3240 + 
       F[1, 1, 7]*(((-2021*I)/120)*Pi + (44*F[1, 1, 8])/15 + 
         (88*F[1, 1, 9])/15) + F[1, 1, 5]*(((-412969*I)/12960)*Pi + 
         (203*F[1, 1, 6])/60 - (44*F[1, 1, 7])/15 + (1643*F[1, 1, 8])/360 + 
         (4051*F[1, 1, 9])/180 + (11*F[1, 1, 10])/48) + 
       F[1, 1, 3]*(((-2561*I)/240)*Pi + (1387*F[1, 1, 4])/480 - 
         (791*F[1, 1, 5])/480 + (613*F[1, 1, 7])/120 + (91*F[1, 1, 8])/480 + 
         (109*F[1, 1, 9])/240 + (59*F[1, 1, 10])/120) - 
       ((3793*I)/120)*Pi*F[1, 1, 10] + (6389*F[1, 1, 10]^2)/480 + 
       F[1, 1, 4]*(((-458477*I)/4320)*Pi - (10169*F[1, 1, 5])/432 - 
         (55*F[1, 1, 6])/12 + (44*F[1, 1, 7])/15 + (235*F[1, 1, 8])/144 - 
         (6563*F[1, 1, 9])/80 + (689*F[1, 1, 10])/80) + 
       F[1, 1, 8]*(((2107*I)/1440)*Pi - (311*F[1, 1, 9])/6 + 
         (103*F[1, 1, 10])/6) + F[1, 1, 9]*(((1282891*I)/6480)*Pi + 
         (569*F[1, 1, 10])/30) - ((2495*I)/54)*Pi*F[1, 2, 6] - 
       ((4*I)/5)*Pi*F[1, 2, 7] - ((16*I)/15)*Pi*F[1, 2, 9] + F[2, 1, 1]/15 + 
       (27*F[2, 1, 2])/20 - (2495*F[2, 1, 3])/54 - (61651*F[2, 1, 4])/540 + 
       (4*F[2, 1, 5])/5 + (47*F[2, 1, 9])/30 - (24097*F[2, 1, 11])/216 + 
       (16*F[2, 1, 12])/15 - (67*F[2, 1, 15])/15) + 
     F[1, 1, 6]^2*((-173592727*Pi^2)/3525120 - (748703*F[1, 1, 7]^2)/8160 + 
       (26342831*F[1, 1, 8]^2)/220320 + (7660277*F[1, 1, 9]^2)/293760 - 
       ((6194227*I)/22032)*Pi*F[1, 1, 10] + (29395181*F[1, 1, 10]^2)/146880 + 
       F[1, 1, 7]*(((-39822727*I)/110160)*Pi + (846857*F[1, 1, 8])/220320 + 
         (87575*F[1, 1, 9])/408 + (24421*F[1, 1, 10])/1530) + 
       F[1, 1, 8]*(((-46219153*I)/220320)*Pi + (1703*F[1, 1, 9])/960 + 
         (383177*F[1, 1, 10])/8160) + F[1, 1, 9]*(((46052341*I)/440640)*Pi + 
         (20713889*F[1, 1, 10])/110160) - ((5761*I)/360)*Pi*F[1, 2, 2] + 
       ((413879*I)/4080)*Pi*F[1, 2, 3] + ((16079*I)/180)*Pi*F[1, 2, 8] - 
       ((34*I)/15)*Pi*F[1, 2, 9] - (14*F[2, 1, 1])/15 + (13*F[2, 1, 2])/5 - 
       (413879*F[2, 1, 6])/4080 - (35601289*F[2, 1, 8])/110160 + 
       (4*F[2, 1, 9])/5 + (16079*F[2, 1, 10])/180 + (34*F[2, 1, 12])/15 + 
       (5761*F[2, 1, 13])/360 - (70369*F[2, 1, 14])/1620 - 
       (121*F[2, 1, 15])/30) + F[1, 1, 8]^2*((87263477*Pi^2)/1658880 - 
       (16603*F[1, 1, 9]^2)/720 + ((98261*I)/1440)*Pi*F[1, 1, 10] + 
       (1045*F[1, 1, 10]^2)/288 + F[1, 1, 9]*(((66001*I)/1440)*Pi + 
         (1343*F[1, 1, 10])/90) + ((17*I)/3)*Pi*F[1, 2, 3] - 
       ((114637*I)/1080)*Pi*F[1, 2, 8] - ((196*I)/5)*Pi*F[1, 2, 9] - 
       (16607*F[2, 1, 1])/80 - (761167*F[2, 1, 2])/3840 - (17*F[2, 1, 6])/3 - 
       (239*F[2, 1, 8])/45 + (825677*F[2, 1, 9])/960 - 
       (114637*F[2, 1, 10])/1080 - (1301*F[2, 1, 11])/36 + 
       (196*F[2, 1, 12])/5 - (56*F[2, 1, 14])/15 - (12*F[2, 1, 15])/5) + 
     F[1, 1, 5]^2*((12156593*Pi^2)/195840 + (4179097*F[1, 1, 6]^2)/73440 - 
       (5147419*F[1, 1, 7]^2)/55080 - (1646321*F[1, 1, 8]^2)/25920 - 
       (25373*F[1, 1, 9]^2)/4320 + F[1, 1, 7]*(((-943957*I)/5508)*Pi + 
         (27159229*F[1, 1, 8])/220320 + (48*F[1, 1, 9])/5 - 
         (225767*F[1, 1, 10])/6120) - ((482899*I)/24480)*Pi*F[1, 1, 10] + 
       (5*F[1, 1, 10]^2)/96 + F[1, 1, 9]*(((2433223*I)/25920)*Pi + 
         (189*F[1, 1, 10])/32) + F[1, 1, 8]*(((59298917*I)/440640)*Pi - 
         (2009*F[1, 1, 9])/240 + (225767*F[1, 1, 10])/12240) + 
       F[1, 1, 6]*(((-23136343*I)/220320)*Pi + (438601*F[1, 1, 7])/2295 + 
         (56600879*F[1, 1, 8])/440640 - (411*F[1, 1, 9])/40 + 
         (225767*F[1, 1, 10])/4080) - ((1037*I)/135)*Pi*F[1, 2, 6] + 
       ((107*I)/5)*Pi*F[1, 2, 7] + ((16079*I)/540)*Pi*F[1, 2, 8] + 
       (11*F[2, 1, 1])/30 - (1037*F[2, 1, 3])/135 + (197743*F[2, 1, 4])/
        1620 - (107*F[2, 1, 5])/5 + (1586107*F[2, 1, 7])/6480 + 
       3*F[2, 1, 8] + (16079*F[2, 1, 10])/540 - (8*F[2, 1, 11])/15 + 
       (14*F[2, 1, 15])/15) + F[1, 1, 1]^2*((251733179*Pi^2)/69120 - 
       (283*F[1, 1, 2]^2)/30 + (16077473*F[1, 1, 3]^2)/23040 + 
       (3006941*F[1, 1, 4]^2)/2304 - (1571*F[1, 1, 5]^2)/160 - 
       (797081*F[1, 1, 6]^2)/36720 - (184573*F[1, 1, 7]^2)/8160 + 
       (17244227*F[1, 1, 8]^2)/23040 - (27409*F[1, 1, 9]^2)/720 + 
       F[1, 1, 7]*(((372571*I)/12240)*Pi - (2137*F[1, 1, 8])/60 + 
         (77*F[1, 1, 9])/5 - (4313*F[1, 1, 10])/360) + 
       F[1, 1, 2]*(((11917*I)/1440)*Pi + (539*F[1, 1, 3])/480 + 
         (1763*F[1, 1, 4])/240 + (97*F[1, 1, 5])/48 - (7*F[1, 1, 6])/12 - 
         (44*F[1, 1, 7])/15 + (2983*F[1, 1, 8])/180 + (6875*F[1, 1, 9])/144 - 
         (25*F[1, 1, 10])/4) + F[1, 1, 4]*(((-1371559*I)/1152)*Pi + 
         (399*F[1, 1, 5])/80 + (1523*F[1, 1, 6])/2448 + 
         (5617*F[1, 1, 7])/2448 - (1581757*F[1, 1, 8])/5760 - 
         (29*F[1, 1, 9])/5 - (327*F[1, 1, 10])/80) + 
       F[1, 1, 8]*(((-39498101*I)/11520)*Pi - (10627*F[1, 1, 9])/720 - 
         (833*F[1, 1, 10])/720) + F[1, 1, 5]*(((743*I)/40)*Pi + 
         (211*F[1, 1, 8])/40 - (227*F[1, 1, 9])/120 - (97*F[1, 1, 10])/120) - 
       ((79*I)/2)*Pi*F[1, 1, 10] + (4459*F[1, 1, 10]^2)/960 + 
       F[1, 1, 9]*(((32351*I)/1440)*Pi + (233*F[1, 1, 10])/30) + 
       F[1, 1, 3]*(((-16449049*I)/5760)*Pi - (440063*F[1, 1, 4])/11520 + 
         (187*F[1, 1, 5])/80 - (53*F[1, 1, 6])/45 - (28*F[1, 1, 7])/15 - 
         (1270001*F[1, 1, 8])/5760 - (3713*F[1, 1, 9])/480 + 
         (3529*F[1, 1, 10])/360) + F[1, 1, 6]*(((161909*I)/12240)*Pi + 
         (2434199*F[1, 1, 7])/36720 + (1241*F[1, 1, 8])/180 - 
         (26*F[1, 1, 9])/5 + (793*F[1, 1, 10])/72) + 
       ((3*I)/10)*Pi*F[1, 2, 7] + ((53*I)/15)*Pi*F[1, 2, 9] - 
       (7287907*F[2, 1, 1])/4608 - (6639047*F[2, 1, 2])/11520 + F[2, 1, 4] - 
       (3*F[2, 1, 5])/10 - (82*F[2, 1, 8])/15 - (18739777*F[2, 1, 9])/11520 - 
       (451*F[2, 1, 11])/30 - (53*F[2, 1, 12])/15 + (104*F[2, 1, 14])/15 + 
       (14*F[2, 1, 15])/15) + (30163*Pi^2*F[2, 1, 15])/5760 - 
     (6641*F[2, 1, 15]^2)/240 + F[1, 1, 7]^2*((27062111*Pi^2)/110160 - 
       (30336571*F[1, 1, 8]^2)/73440 + (259*F[1, 1, 9]^2)/30 + 
       F[1, 1, 8]*(((11145701*I)/24480)*Pi + (49*F[1, 1, 9])/30 - 
         (230867*F[1, 1, 10])/6120) + F[1, 1, 9]*(((547*I)/30)*Pi + 
         (5*F[1, 1, 10])/6) - ((260677*I)/1530)*Pi*F[1, 1, 10] - 
       (423367*F[1, 1, 10]^2)/3060 - (34*I)*Pi*F[1, 2, 3] + 
       ((267667*I)/918)*Pi*F[1, 2, 8] + ((23*I)/15)*Pi*F[1, 2, 9] - 
       (19*F[2, 1, 2])/15 + 34*F[2, 1, 6] - (57124*F[2, 1, 7])/153 - 
       (9062213*F[2, 1, 8])/18360 - (9*F[2, 1, 9])/5 + 
       (267667*F[2, 1, 10])/918 - (23*F[2, 1, 12])/15 - 
       (43336*F[2, 1, 14])/255 + (5*F[2, 1, 15])/3) + F[2, 2, 1]^2/20 - 
     (F[2, 2, 1]*F[2, 2, 2])/2 - F[2, 2, 9]^2/5 + 
     F[1, 1, 6]*((42396439*F[1, 1, 7]^3)/165240 + (1179989*F[1, 1, 8]^3)/
        19440 - (15840401*F[1, 1, 9]^3)/660960 + ((1504397*I)/13770)*Pi*
        F[1, 1, 10]^2 + (96193381*F[1, 1, 10]^3)/330480 + 
       F[1, 1, 8]^2*(((-4371971*I)/25920)*Pi - (811*F[1, 1, 9])/60 + 
         (998737*F[1, 1, 10])/12240) + F[1, 1, 9]^2*
        (((7413137*I)/440640)*Pi + (5263813*F[1, 1, 10])/36720) + 
       F[1, 1, 7]^2*(((-32181659*I)/110160)*Pi + (12641101*F[1, 1, 8])/
          73440 - (173*F[1, 1, 9])/10 + (264229*F[1, 1, 10])/1224) + 
       (362771*Pi^2*F[1, 2, 2])/13770 + (67631*Pi^2*F[1, 2, 3])/1020 - 
       (203*Pi^2*F[1, 2, 6])/10 - 4*Pi^2*F[1, 2, 7] + 
       (8382293*Pi^2*F[1, 2, 8])/110160 + (79*Pi^2*F[1, 2, 9])/5 - 
       ((172*I)/15)*Pi*F[2, 1, 1] - (I/30)*Pi*F[2, 1, 2] + 
       ((203*I)/10)*Pi*F[2, 1, 3] - (4*I)*Pi*F[2, 1, 5] + 
       ((67631*I)/1020)*Pi*F[2, 1, 6] + ((1739401*I)/18360)*Pi*F[2, 1, 8] + 
       ((163*I)/5)*Pi*F[2, 1, 9] - ((8382293*I)/110160)*Pi*F[2, 1, 10] + 
       ((203*I)/15)*Pi*F[2, 1, 11] + ((79*I)/5)*Pi*F[2, 1, 12] + 
       ((362771*I)/13770)*Pi*F[2, 1, 13] - ((1400473*I)/12240)*Pi*
        F[2, 1, 14] + F[1, 1, 10]*((-99019637*Pi^2)/220320 + 
         ((348979*I)/11016)*Pi*F[1, 2, 2] - ((3313*I)/60)*Pi*F[1, 2, 3] + 
         ((68*I)/15)*Pi*F[1, 2, 9] + (28*F[2, 1, 1])/15 - 
         (47*F[2, 1, 2])/15 + (3313*F[2, 1, 6])/60 - (154079*F[2, 1, 8])/
          612 + (2*F[2, 1, 9])/5 - (68*F[2, 1, 12])/15 - 
         (348979*F[2, 1, 13])/11016 - (22101997*F[2, 1, 14])/22032 - 
         (6907691*F[2, 1, 15])/110160) + F[1, 1, 9]*
        ((-403137299*Pi^2)/5287680 + ((6371023*I)/18360)*Pi*F[1, 1, 10] + 
         (263147*F[1, 1, 10]^2)/12960 + ((5761*I)/216)*Pi*F[1, 2, 2] + 
         ((101*I)/5)*Pi*F[1, 2, 3] + ((61*I)/3)*Pi*F[1, 2, 9] + 
         F[2, 1, 2]/5 - (101*F[2, 1, 6])/5 + (208*F[2, 1, 8])/5 - 
         (2*F[2, 1, 9])/5 - (1421*F[2, 1, 11])/30 - (61*F[2, 1, 12])/3 - 
         (5761*F[2, 1, 13])/216 - (35527*F[2, 1, 14])/6480 - 
         (6628619*F[2, 1, 15])/110160) + F[1, 1, 7]*((-58545061*Pi^2)/82620 + 
         (4283993*F[1, 1, 8]^2)/24480 + (456779*F[1, 1, 9]^2)/2040 + 
         F[1, 1, 8]*(((-24622123*I)/55080)*Pi + (7*F[1, 1, 9])/3 - 
           (131*F[1, 1, 10])/15) + ((39367*I)/510)*Pi*F[1, 1, 10] + 
         (33843*F[1, 1, 10]^2)/85 + F[1, 1, 9]*(((456779*I)/1020)*Pi + 
           (131*F[1, 1, 10])/15) - ((1661407*I)/6120)*Pi*F[1, 2, 3] + 
         ((5102177*I)/110160)*Pi*F[1, 2, 8] + ((68*I)/15)*Pi*F[1, 2, 9] + 
         (38*F[2, 1, 2])/15 + (1661407*F[2, 1, 6])/6120 - 
         (11886799*F[2, 1, 7])/110160 - (54927943*F[2, 1, 8])/110160 - 
         (8*F[2, 1, 9])/5 + (5102177*F[2, 1, 10])/110160 - 
         (68*F[2, 1, 12])/15 - (42712*F[2, 1, 14])/51 - (10*F[2, 1, 15])/3) - 
       ((233*I)/15)*Pi*F[2, 1, 15] + F[1, 1, 8]*((-144896819*Pi^2)/881280 + 
         (10423*F[1, 1, 9]^2)/960 + F[1, 1, 9]*(((761*I)/32)*Pi - 
           2*F[1, 1, 10]) - ((2191937*I)/12240)*Pi*F[1, 1, 10] + 
         (83*F[1, 1, 10]^2)/60 - ((101*I)/5)*Pi*F[1, 2, 3] + 
         ((8382293*I)/110160)*Pi*F[1, 2, 8] + ((79*I)/5)*Pi*F[1, 2, 9] - 
         (23*F[2, 1, 2])/15 + (101*F[2, 1, 6])/5 - (2326531*F[2, 1, 8])/
          18360 - (163*F[2, 1, 9])/10 + (8382293*F[2, 1, 10])/110160 - 
         (203*F[2, 1, 11])/15 - (79*F[2, 1, 12])/5 - (319*F[2, 1, 14])/80 + 
         (62*F[2, 1, 15])/15) + ((-48049763*I)*Pi^3 + 
         6800544*Pi^2*tcr[1, 1] - (40538880*I)*Pi*tcr[1, 1]^2 + 
         37072512*tcr[1, 1]^3 - 785515968*Pi^2*tcr[1, 2] - 
         (21150720*I)*Pi*tcr[1, 1]*tcr[1, 2] - (209904480*I)*Pi*tcr[1, 2]^2 - 
         13160448*tcr[1, 2]^3 - (104519808*I)*Pi*tcr[2, 1] + 
         92886912*tcr[1, 1]*tcr[2, 1] + 53581824*tcr[3, 1] + 
         9870336*tcr[3, 2] - 847034688*Zeta[3])/5287680) + 
     F[1, 1, 1]*((143*F[3, 15])/80 + (271*F[3, 16])/40 - F[3, 27]/20 - 
       F[3, 28]/20 + (7*F[3, 29])/40 + (3*F[3, 30])/40 + F[3, 65]/5 + 
       F[3, 66]/5 - F[3, 67]/5 + F[3, 68]/5 + F[3, 91]/8 + F[3, 92]/8 + 
       (27407*F[1, 1, 2]^3)/720 + (114721*F[1, 1, 3]^3)/3840 + 
       (450503*F[1, 1, 4]^3)/1440 - (3283*F[1, 1, 5]^3)/120 - 
       (6875989*F[1, 1, 6]^3)/73440 - (8027*F[1, 1, 7]^3)/170 - 
       (2811473*F[1, 1, 8]^3)/11520 - (18853*F[1, 1, 9]^3)/288 + 
       F[1, 1, 7]^2*(((-664571*I)/6120)*Pi + (176867*F[1, 1, 8])/2448 - 
         (44*F[1, 1, 9])/3 - (4313*F[1, 1, 10])/180) + 
       F[1, 1, 2]^2*(((-6079*I)/720)*Pi - (1591*F[1, 1, 3])/240 - 
         (64*F[1, 1, 4])/5 + (37*F[1, 1, 5])/10 + (159*F[1, 1, 6])/10 - 
         (176*F[1, 1, 7])/15 + (9041*F[1, 1, 8])/360 + (27167*F[1, 1, 9])/
          144 - (371*F[1, 1, 10])/16) + F[1, 1, 8]^2*
        (((-8525387*I)/11520)*Pi + (12761*F[1, 1, 9])/720 - 
         (1529*F[1, 1, 10])/90) + F[1, 1, 3]^2*(((-11216483*I)/11520)*Pi + 
         (2026471*F[1, 1, 4])/11520 + (619*F[1, 1, 5])/40 + 
         (2953*F[1, 1, 6])/192 + (401*F[1, 1, 7])/45 - (833539*F[1, 1, 8])/
          1152 + (5747*F[1, 1, 9])/960 - (3163*F[1, 1, 10])/360) + 
       F[1, 1, 4]^2*(((-1279969*I)/1280)*Pi + (5879*F[1, 1, 5])/480 + 
         (37367*F[1, 1, 6])/6120 - (2177*F[1, 1, 7])/6120 - 
         (799339*F[1, 1, 8])/720 + (2363*F[1, 1, 9])/160 - 
         (124*F[1, 1, 10])/15) - ((1253*I)/120)*Pi*F[1, 1, 10]^2 - 
       (13063*F[1, 1, 10]^3)/1440 + F[1, 1, 5]^2*(((22757*I)/480)*Pi + 
         2*F[1, 1, 6] + (107*F[1, 1, 7])/15 - (313*F[1, 1, 8])/24 - 
         (559*F[1, 1, 9])/160 + (347*F[1, 1, 10])/240) + 
       F[1, 1, 9]^2*(((-99257*I)/960)*Pi + (1429*F[1, 1, 10])/160) + 
       F[1, 1, 6]^2*(((-1383593*I)/29376)*Pi + (3635573*F[1, 1, 7])/18360 + 
         (874091*F[1, 1, 8])/18360 - (12313*F[1, 1, 9])/960 + 
         (97913*F[1, 1, 10])/1440) + (247*Pi^2*F[1, 2, 2])/16 + 
       (173*Pi^2*F[1, 2, 6])/8 + (849*Pi^2*F[1, 2, 7])/40 - 
       (164*Pi^2*F[1, 2, 8])/15 - (31*Pi^2*F[1, 2, 9])/4 + 
       ((35514869*I)/5760)*Pi*F[2, 1, 1] + ((592793*I)/288)*Pi*F[2, 1, 2] - 
       ((173*I)/8)*Pi*F[2, 1, 3] + ((6*I)/5)*Pi*F[2, 1, 4] + 
       ((849*I)/40)*Pi*F[2, 1, 5] - ((57187*I)/3060)*Pi*F[2, 1, 8] + 
       ((26635073*I)/5760)*Pi*F[2, 1, 9] + ((164*I)/15)*Pi*F[2, 1, 10] - 
       ((10559*I)/360)*Pi*F[2, 1, 11] - ((31*I)/4)*Pi*F[2, 1, 12] + 
       F[1, 1, 7]*((49877*Pi^2)/5440 + (15101*F[1, 1, 8]^2)/720 - 
         (12*I)*Pi*F[1, 1, 9] - (169*F[1, 1, 9]^2)/30 - 
         ((4313*I)/180)*Pi*F[1, 1, 10] + F[1, 1, 8]*(((69509*I)/1530)*Pi - 
           6*F[1, 1, 9] + (4313*F[1, 1, 10])/180) + ((34*I)/3)*Pi*
          F[1, 2, 3] - ((164*I)/15)*Pi*F[1, 2, 8] - ((38*I)/5)*Pi*
          F[1, 2, 9] + (394*F[2, 1, 1])/45 + (6*F[2, 1, 2])/5 - 
         (34*F[2, 1, 6])/3 - (164*F[2, 1, 7])/15 + (6587*F[2, 1, 8])/34 - 
         (712*F[2, 1, 9])/45 - (164*F[2, 1, 10])/15 - (176*F[2, 1, 11])/15 + 
         (38*F[2, 1, 12])/5) + ((247*I)/16)*Pi*F[2, 1, 13] + 
       F[1, 1, 6]*((6121*Pi^2)/816 - (1083001*F[1, 1, 7]^2)/18360 - 
         (1429*F[1, 1, 8]^2)/180 - (4729*F[1, 1, 9]^2)/960 + 
         F[1, 1, 7]*(((15956*I)/135)*Pi - (434779*F[1, 1, 8])/3672 + 
           (68*F[1, 1, 9])/15 - (4313*F[1, 1, 10])/180) + 
         F[1, 1, 8]*(((69971*I)/6120)*Pi + (27*F[1, 1, 9])/2 - 
           (859*F[1, 1, 10])/36) + F[1, 1, 9]*(((-2531*I)/160)*Pi - 
           (3*F[1, 1, 10])/10) + ((24413*I)/720)*Pi*F[1, 1, 10] + 
         (437*F[1, 1, 10]^2)/20 + (58*F[2, 1, 1])/15 - (29*F[2, 1, 2])/15 - 
         (478229*F[2, 1, 8])/9180 - (143*F[2, 1, 9])/10 + 
         (203*F[2, 1, 11])/15 - (10589*F[2, 1, 14])/240) + 
       ((44*I)/3)*Pi*F[2, 1, 14] + F[1, 1, 8]*((-393084727*Pi^2)/138240 + 
         (16391*F[1, 1, 9]^2)/240 + F[1, 1, 9]*(((-449*I)/144)*Pi - 
           (65*F[1, 1, 10])/6) + ((12763*I)/360)*Pi*F[1, 1, 10] + 
         F[1, 1, 10]^2/24 - ((34*I)/3)*Pi*F[1, 2, 3] - ((164*I)/15)*Pi*
          F[1, 2, 8] - ((307*I)/20)*Pi*F[1, 2, 9] - (93013*F[2, 1, 1])/5760 + 
         (2129533*F[2, 1, 2])/11520 + F[2, 1, 4]/5 + (34*F[2, 1, 6])/3 + 
         (776*F[2, 1, 8])/45 - (734935*F[2, 1, 9])/1152 - 
         (164*F[2, 1, 10])/15 + (8959*F[2, 1, 11])/180 + 
         (307*F[2, 1, 12])/20 + (2*F[2, 1, 14])/5 - (8*F[2, 1, 15])/3) + 
       F[1, 1, 3]*((-293182003*Pi^2)/138240 - (16572337*F[1, 1, 4]^2)/11520 - 
         (3473*F[1, 1, 5]^2)/240 + (27319*F[1, 1, 6]^2)/2880 - 
         (34*F[1, 1, 7]^2)/9 - (5336941*F[1, 1, 8]^2)/11520 + 
         F[1, 1, 7]*(((-108*I)/5)*Pi + (34*F[1, 1, 8])/9) - 
         (181*F[1, 1, 9]^2)/192 + F[1, 1, 6]*(((-28103*I)/1440)*Pi - 
           (34*F[1, 1, 7])/9 - (161*F[1, 1, 8])/45 - (9*F[1, 1, 9])/32 - 
           (1193*F[1, 1, 10])/80) + F[1, 1, 8]*(((638297*I)/360)*Pi + 
           (743*F[1, 1, 9])/240 - (23*F[1, 1, 10])/5) + 
         F[1, 1, 5]*(((-419*I)/8)*Pi - (73*F[1, 1, 8])/40 + 
           (41*F[1, 1, 9])/20 - (77*F[1, 1, 10])/20) - ((10661*I)/720)*Pi*
          F[1, 1, 10] + (5053*F[1, 1, 10]^2)/480 + F[1, 1, 4]*
          (((2230267*I)/1440)*Pi - (41*F[1, 1, 5])/20 - (239*F[1, 1, 6])/45 + 
           (56*F[1, 1, 7])/15 + (5999581*F[1, 1, 8])/5760 + 
           (2219*F[1, 1, 9])/240 + (913*F[1, 1, 10])/360) + 
         F[1, 1, 9]*(((-283*I)/32)*Pi + (73*F[1, 1, 10])/10) + 
         ((247*I)/16)*Pi*F[1, 2, 2] + ((34*I)/3)*Pi*F[1, 2, 3] + 
         ((165*I)/8)*Pi*F[1, 2, 7] - (17617807*F[2, 1, 1])/11520 + 
         (1562497*F[2, 1, 2])/11520 - (6*F[2, 1, 4])/5 - (165*F[2, 1, 5])/8 - 
         (34*F[2, 1, 6])/3 + (68*F[2, 1, 8])/9 + (371329*F[2, 1, 9])/11520 - 
         (637*F[2, 1, 11])/120 - (247*F[2, 1, 13])/16 - (44*F[2, 1, 14])/3 - 
         (5*F[2, 1, 15])/3) + F[1, 1, 5]*((-58477*Pi^2)/2880 + 
         (41*F[1, 1, 7]^2)/5 + F[1, 1, 7]*(((82*I)/15)*Pi - 
           (82*F[1, 1, 8])/15) + (3113*F[1, 1, 8]^2)/240 + 
         (67*F[1, 1, 9]^2)/96 + F[1, 1, 9]*(((1423*I)/240)*Pi - 
           (7*F[1, 1, 10])/4) + F[1, 1, 8]*(((-3119*I)/120)*Pi + 
           (523*F[1, 1, 9])/120 + (3*F[1, 1, 10])/4) + ((119*I)/30)*Pi*
          F[1, 1, 10] - (551*F[1, 1, 10]^2)/120 + ((165*I)/8)*Pi*F[1, 2, 7] - 
         (763*F[2, 1, 1])/30 - (641*F[2, 1, 2])/60 + (413*F[2, 1, 4])/120 - 
         (165*F[2, 1, 5])/8 - (164*F[2, 1, 7])/15 - (433*F[2, 1, 9])/40 + 
         (523*F[2, 1, 11])/60 - F[2, 1, 15]) + 
       F[1, 1, 2]*((1309*Pi^2)/72 + (81*F[1, 1, 3]^2)/20 - 
         (209*F[1, 1, 4]^2)/20 - (119*F[1, 1, 5]^2)/24 + 
         (44*F[1, 1, 6]^2)/15 - (4513*F[1, 1, 8]^2)/360 + 
         F[1, 1, 6]*(((111*I)/10)*Pi - (203*F[1, 1, 8])/30 - 
           (203*F[1, 1, 9])/30) - (93749*F[1, 1, 9]^2)/720 + 
         F[1, 1, 7]*(((-88*I)/15)*Pi + (88*F[1, 1, 8])/15 + 
           (88*F[1, 1, 9])/15) + F[1, 1, 5]*(((-251*I)/40)*Pi - 
           (619*F[1, 1, 8])/120 - (59*F[1, 1, 9])/24 + F[1, 1, 10]/4) - 
         ((43*I)/4)*Pi*F[1, 1, 10] - (3*F[1, 1, 10]^2)/8 + 
         F[1, 1, 3]*(((-2269*I)/240)*Pi - (193*F[1, 1, 4])/48 + 
           (23*F[1, 1, 5])/12 + (751*F[1, 1, 8])/240 + (259*F[1, 1, 9])/240 + 
           2*F[1, 1, 10]) + F[1, 1, 8]*(((9817*I)/720)*Pi - 
           (38921*F[1, 1, 9])/360 + (81*F[1, 1, 10])/8) + 
         F[1, 1, 4]*(((9293*I)/720)*Pi + (219*F[1, 1, 5])/40 - 
           (19*F[1, 1, 6])/6 + (88*F[1, 1, 7])/15 - (8749*F[1, 1, 8])/360 - 
           (4478*F[1, 1, 9])/45 + (89*F[1, 1, 10])/8) + 
         F[1, 1, 9]*(((79963*I)/720)*Pi + (105*F[1, 1, 10])/8) + 
         ((173*I)/8)*Pi*F[1, 2, 6] - ((8*I)/15)*Pi*F[1, 2, 9] - 
         (563*F[2, 1, 1])/120 - (253*F[2, 1, 2])/120 + (173*F[2, 1, 3])/8 + 
         (749*F[2, 1, 4])/120 - (307*F[2, 1, 9])/24 + (7793*F[2, 1, 11])/
          120 + (8*F[2, 1, 12])/15 - F[2, 1, 15]) + 
       F[1, 1, 4]*((-58732483*Pi^2)/69120 - (25*F[1, 1, 5]^2)/96 + 
         (613577*F[1, 1, 6]^2)/18360 + (117859*F[1, 1, 7]^2)/1224 + 
         (653669*F[1, 1, 8]^2)/1440 + (161533*F[1, 1, 9]^2)/1440 + 
         F[1, 1, 6]*(((-7277*I)/3060)*Pi - (3472*F[1, 1, 7])/27 - 
           (35291*F[1, 1, 8])/6120 + 13*F[1, 1, 9] - (3089*F[1, 1, 10])/
            180) + F[1, 1, 9]*(((-6689*I)/180)*Pi - (471*F[1, 1, 10])/40) + 
         F[1, 1, 5]*(((-5699*I)/240)*Pi - (347*F[1, 1, 8])/40 - 
           (2053*F[1, 1, 9])/240 + (3*F[1, 1, 10])/4) + 
         ((421*I)/15)*Pi*F[1, 1, 10] - (113*F[1, 1, 10]^2)/12 + 
         F[1, 1, 8]*(((4786213*I)/5760)*Pi + (449*F[1, 1, 9])/45 + 
           (979*F[1, 1, 10])/180) + F[1, 1, 7]*(((-53719*I)/3060)*Pi - 
           (8501*F[1, 1, 8])/6120 - (64*F[1, 1, 9])/5 + (4313*F[1, 1, 10])/
            180) + ((173*I)/8)*Pi*F[1, 2, 6] + ((8*I)/15)*Pi*F[1, 2, 9] - 
         (1678637*F[2, 1, 1])/1152 - (588569*F[2, 1, 2])/480 + 
         (173*F[2, 1, 3])/8 - (11*F[2, 1, 4])/5 + (2951*F[2, 1, 8])/612 - 
         (8812571*F[2, 1, 9])/11520 + (224*F[2, 1, 11])/15 - 
         (8*F[2, 1, 12])/15 - (214*F[2, 1, 14])/15 + (4*F[2, 1, 15])/5) + 
       ((5*I)/3)*Pi*F[2, 1, 15] + F[1, 1, 10]*((-94307*Pi^2)/5760 + 
         ((247*I)/16)*Pi*F[1, 2, 2] - ((34*I)/3)*Pi*F[1, 2, 3] - 
         ((3*I)/5)*Pi*F[1, 2, 7] + (119*F[2, 1, 1])/72 + 
         (177*F[2, 1, 2])/40 - F[2, 1, 4] + (3*F[2, 1, 5])/5 + 
         (34*F[2, 1, 6])/3 + (4313*F[2, 1, 8])/90 + (3569*F[2, 1, 9])/360 - 
         (45*F[2, 1, 11])/2 - (247*F[2, 1, 13])/16 - (7357*F[2, 1, 14])/240 + 
         (1849*F[2, 1, 15])/240) + F[1, 1, 9]*((-2051*Pi^2)/96 - 
         ((9*I)/40)*Pi*F[1, 1, 10] - (569*F[1, 1, 10]^2)/96 - 
         ((953*I)/60)*Pi*F[1, 2, 9] - (187*F[2, 1, 1])/10 + 
         (143*F[2, 1, 2])/60 - F[2, 1, 4] - (208*F[2, 1, 8])/15 + 
         (545*F[2, 1, 9])/24 + (18001*F[2, 1, 11])/72 + 
         (953*F[2, 1, 12])/60 + (2*F[2, 1, 14])/5 + (343*F[2, 1, 15])/40) + 
       ((-174881104*I)*Pi^3 - 36138236*Pi^2*tcr[1, 1] - 
         (642973344*I)*Pi*tcr[1, 1]^2 + 234903996*tcr[1, 1]^3 + 
         31489158*Pi^2*tcr[1, 2] - (3414528*I)*Pi*tcr[1, 1]*tcr[1, 2] + 
         (147456*I)*Pi*tcr[1, 2]^2 + 156152856*tcr[1, 2]^3 - 
         (2178072264*I)*Pi*tcr[2, 1] + 903726096*tcr[1, 1]*tcr[2, 1] - 
         30776580*tcr[3, 1] - 117114642*tcr[3, 2] - 249709137*Zeta[3])/
        276480) + F[1, 1, 2]*((2927*F[1, 1, 3]^3)/160 + 
       (92797*F[1, 1, 4]^3)/3240 - (294649*F[1, 1, 5]^3)/6480 + 
       (11053*F[1, 1, 6]^3)/1440 + ((421*I)/120)*Pi*F[1, 1, 7]^2 + 
       (2489*F[1, 1, 7]^3)/360 + (693*F[1, 1, 8]^3)/40 + 
       (894311*F[1, 1, 9]^3)/4320 + F[1, 1, 9]^2*(((-6024619*I)/25920)*Pi - 
         (8257*F[1, 1, 10])/480) + F[1, 1, 4]^2*(((-60101*I)/540)*Pi - 
         (124651*F[1, 1, 5])/1080 + (194*F[1, 1, 6])/15 - 
         (176*F[1, 1, 7])/15 + (7015*F[1, 1, 8])/288 + (107737*F[1, 1, 9])/
          1080 - (681*F[1, 1, 10])/40) + F[1, 1, 5]^2*
        (((-119009*I)/6480)*Pi + (203*F[1, 1, 6])/30 - (88*F[1, 1, 7])/15 + 
         (8207*F[1, 1, 8])/720 + (8629*F[1, 1, 9])/6480 - 
         (931*F[1, 1, 10])/120) + ((1271*I)/60)*Pi*F[1, 1, 10]^2 + 
       (53749*F[1, 1, 10]^3)/1440 + F[1, 1, 8]^2*(((-36727*I)/480)*Pi + 
         (15881*F[1, 1, 9])/240 + (407*F[1, 1, 10])/240) + 
       F[1, 1, 3]^2*(((-18073*I)/480)*Pi + (53*F[1, 1, 4])/32 - 
         (73*F[1, 1, 5])/80 - (4207*F[1, 1, 6])/960 - (613*F[1, 1, 7])/120 - 
         (145*F[1, 1, 8])/32 - (10909*F[1, 1, 9])/960 + (3631*F[1, 1, 10])/
          480) + F[1, 1, 6]^2*(((2543*I)/960)*Pi - (4207*F[1, 1, 9])/320 + 
         (4207*F[1, 1, 10])/480) - (4147*Pi^2*F[1, 2, 2])/240 - 
       (116819*Pi^2*F[1, 2, 6])/2160 - (9*Pi^2*F[1, 2, 7])/8 + 
       (623*Pi^2*F[1, 2, 9])/20 + ((233*I)/20)*Pi*F[2, 1, 1] + 
       (I/60)*Pi*F[2, 1, 2] + ((116819*I)/2160)*Pi*F[2, 1, 3] + 
       ((41219*I)/720)*Pi*F[2, 1, 4] - ((9*I)/8)*Pi*F[2, 1, 5] + 
       ((647*I)/20)*Pi*F[2, 1, 9] + ((77383*I)/720)*Pi*F[2, 1, 11] + 
       F[1, 1, 7]*((5231*Pi^2)/1440 - (44*F[1, 1, 8]^2)/15 + 
         F[1, 1, 8]*(((88*I)/15)*Pi - (88*F[1, 1, 9])/15) + 
         ((176*I)/15)*Pi*F[1, 1, 9] - (44*F[1, 1, 9]^2)/3 + 
         ((88*I)/5)*Pi*F[1, 2, 6] + (88*F[2, 1, 3])/5 + (88*F[2, 1, 4])/15 + 
         (88*F[2, 1, 11])/3) + F[1, 1, 4]*((-1491601*Pi^2)/12960 + 
         (7087*F[1, 1, 5]^2)/324 - (6*F[1, 1, 6]^2)/5 + (17689*F[1, 1, 8]^2)/
          1440 + F[1, 1, 7]*(((88*I)/15)*Pi - (88*F[1, 1, 8])/15 - 
           (176*F[1, 1, 9])/15) + (1621951*F[1, 1, 9]^2)/6480 + 
         F[1, 1, 6]*(((-55*I)/6)*Pi + (203*F[1, 1, 8])/30 + 
           (203*F[1, 1, 9])/15) + F[1, 1, 9]*(((19666*I)/405)*Pi - 
           (314*F[1, 1, 10])/15) + F[1, 1, 8]*(((-1579*I)/180)*Pi + 
           (7051*F[1, 1, 9])/60 - (79*F[1, 1, 10])/8) + 
         ((221*I)/40)*Pi*F[1, 1, 10] + F[1, 1, 5]*(((1017409*I)/6480)*Pi - 
           (203*F[1, 1, 6])/30 + (88*F[1, 1, 7])/15 - (52*F[1, 1, 8])/9 + 
           (3397*F[1, 1, 9])/120 + (89*F[1, 1, 10])/24) - 
         ((42067*I)/1080)*Pi*F[1, 2, 6] + ((8*I)/15)*Pi*F[1, 2, 9] - 
         (49*F[2, 1, 1])/30 - F[2, 1, 2]/120 - (42067*F[2, 1, 3])/1080 - 
         (6077*F[2, 1, 4])/120 - (221*F[2, 1, 9])/60 - (10169*F[2, 1, 11])/
          120 - (8*F[2, 1, 12])/15) + ((623*I)/20)*Pi*F[2, 1, 12] - 
       ((4147*I)/240)*Pi*F[2, 1, 13] + F[1, 1, 6]*((1093*Pi^2)/240 + 
         (203*F[1, 1, 8]^2)/60 - ((19117*I)/480)*Pi*F[1, 1, 9] + 
         (3619*F[1, 1, 9]^2)/960 + F[1, 1, 8]*(((-203*I)/30)*Pi + 
           (203*F[1, 1, 9])/30) + ((4207*I)/240)*Pi*F[1, 1, 10] - 
         ((203*I)/10)*Pi*F[1, 2, 6] - (24*F[2, 1, 2])/5 - 
         (203*F[2, 1, 3])/10 - (203*F[2, 1, 4])/30 - (203*F[2, 1, 11])/6 + 
         (4207*F[2, 1, 14])/240) + F[1, 1, 5]*((1518211*Pi^2)/38880 + 
         ((203*I)/30)*Pi*F[1, 1, 6] - ((88*I)/15)*Pi*F[1, 1, 7] + 
         (883*F[1, 1, 8]^2)/240 - (11311*F[1, 1, 9]^2)/162 + 
         F[1, 1, 9]*(((-15217*I)/216)*Pi - (43*F[1, 1, 10])/15) + 
         F[1, 1, 8]*(((599*I)/180)*Pi + (343*F[1, 1, 9])/120 - 
           (13*F[1, 1, 10])/10) - ((49*I)/120)*Pi*F[1, 1, 10] + 
         (43*F[1, 1, 10]^2)/60 + ((79037*I)/1620)*Pi*F[1, 2, 6] - 
         ((61*I)/40)*Pi*F[1, 2, 7] - F[2, 1, 1]/30 + F[2, 1, 2]/4 + 
         (79037*F[2, 1, 3])/1620 + (22123*F[2, 1, 4])/1620 + 
         (61*F[2, 1, 5])/40 + F[2, 1, 9]/20 + (35341*F[2, 1, 11])/1620 - 
         (13*F[2, 1, 15])/15) - ((217*I)/15)*Pi*F[2, 1, 15] + 
       F[1, 1, 3]*((-100057*Pi^2)/2880 - (819*F[1, 1, 4]^2)/160 - 
         (34*F[1, 1, 5]^2)/15 - (4207*F[1, 1, 6]^2)/960 + 
         ((613*I)/60)*Pi*F[1, 1, 7] - (421*F[1, 1, 7]^2)/120 - 
         (763*F[1, 1, 8]^2)/120 - (17611*F[1, 1, 9]^2)/960 + 
         F[1, 1, 6]*(((4207*I)/480)*Pi + (4207*F[1, 1, 9])/160 - 
           (4207*F[1, 1, 10])/240) + F[1, 1, 5]*(((43*I)/80)*Pi + 
           F[1, 1, 8]/4 + (10*F[1, 1, 9])/3 - (9*F[1, 1, 10])/4) + 
         F[1, 1, 4]*(((-17*I)/12)*Pi + (31*F[1, 1, 5])/48 + 
           (577*F[1, 1, 8])/120 - (207*F[1, 1, 9])/40 - (5*F[1, 1, 10])/4) + 
         F[1, 1, 9]*(((13489*I)/480)*Pi - (8*F[1, 1, 10])/15) + 
         ((3*I)/4)*Pi*F[1, 1, 10] + (103*F[1, 1, 10]^2)/120 + 
         F[1, 1, 8]*(((1661*I)/120)*Pi - (403*F[1, 1, 9])/240 + 
           (21*F[1, 1, 10])/20) - ((4147*I)/240)*Pi*F[1, 2, 2] + 
         ((1813*I)/240)*Pi*F[1, 2, 6] - ((9*I)/8)*Pi*F[1, 2, 7] - 
         (237*F[2, 1, 1])/40 + (37*F[2, 1, 2])/10 + (1813*F[2, 1, 3])/240 - 
         (71*F[2, 1, 4])/80 + (9*F[2, 1, 5])/8 + F[2, 1, 9]/4 + 
         (2911*F[2, 1, 11])/240 + (4147*F[2, 1, 13])/240 + 
         (28*F[2, 1, 15])/15) + F[1, 1, 8]*((-753617*Pi^2)/8640 + 
         (110683*F[1, 1, 9]^2)/720 + F[1, 1, 9]*(((-122891*I)/720)*Pi - 
           (759*F[1, 1, 10])/20) - ((563*I)/120)*Pi*F[1, 1, 10] - 
         (65*F[1, 1, 10]^2)/3 - ((911*I)/20)*Pi*F[1, 2, 6] + 
         ((623*I)/20)*Pi*F[1, 2, 9] + (3*F[2, 1, 1])/5 - (8*F[2, 1, 2])/5 - 
         (911*F[2, 1, 3])/20 - (2153*F[2, 1, 4])/180 - (129*F[2, 1, 9])/8 - 
         (3593*F[2, 1, 11])/36 - (623*F[2, 1, 12])/20 + (68*F[2, 1, 15])/5) + 
       F[1, 1, 10]*((-24029*Pi^2)/960 - ((4147*I)/240)*Pi*F[1, 2, 2] + 
         ((1141*I)/40)*Pi*F[1, 2, 6] - ((2*I)/5)*Pi*F[1, 2, 7] - F[2, 1, 1] + 
         (1141*F[2, 1, 3])/40 + (1279*F[2, 1, 4])/120 + (2*F[2, 1, 5])/5 - 
         F[2, 1, 9]/4 + (5159*F[2, 1, 11])/120 + (4147*F[2, 1, 13])/240 + 
         (4207*F[2, 1, 14])/240 + (2879*F[2, 1, 15])/80) + 
       F[1, 1, 9]*((308671*Pi^2)/9720 + ((1111*I)/24)*Pi*F[1, 1, 10] - 
         (1007*F[1, 1, 10]^2)/96 - ((820433*I)/3240)*Pi*F[1, 2, 6] + 
         ((2*I)/5)*Pi*F[1, 2, 7] + ((1837*I)/60)*Pi*F[1, 2, 9] + 
         (9*F[2, 1, 1])/10 + (37*F[2, 1, 2])/20 - (820433*F[2, 1, 3])/3240 - 
         (143599*F[2, 1, 4])/3240 - (2*F[2, 1, 5])/5 - (44*F[2, 1, 9])/15 - 
         (1675159*F[2, 1, 11])/3240 - (1837*F[2, 1, 12])/60 + 
         (931*F[2, 1, 15])/24) + ((1144623*I)*Pi^3 - 91278*Pi^2*tcr[1, 1] - 
         (298296*I)*Pi*tcr[1, 1]^2 + 141444*tcr[1, 1]^3 + 
         484752*Pi^2*tcr[1, 2] - (5184*I)*Pi*tcr[1, 1]*tcr[1, 2] + 
         (320868*I)*Pi*tcr[1, 2]^2 + 14976*tcr[1, 2]^3 - 
         (706968*I)*Pi*tcr[2, 1] + 375732*tcr[1, 1]*tcr[2, 1] + 
         96768*tcr[3, 1] - 11232*tcr[3, 2] - 4415389*Zeta[3])/12960) + 
     (-40480164*Pi^4 + 5013504*tci[2, 1]^2 + (2965842032*I)*Pi^3*tcr[1, 1] - 
       16501221360*Pi^2*tcr[1, 1]^2 - (11243093208*I)*Pi*tcr[1, 1]^3 + 
       2737827900*tcr[1, 1]^4 - (706062944*I)*Pi^3*tcr[1, 2] - 
       717544806*Pi^2*tcr[1, 1]*tcr[1, 2] + (40029696*I)*Pi*tcr[1, 1]^2*
        tcr[1, 2] - 89803968*Pi^2*tcr[1, 2]^2 - (2506752*I)*Pi*tcr[1, 1]*
        tcr[1, 2]^2 + 7050240*tcr[1, 1]^2*tcr[1, 2]^2 - 
       2667132312*tcr[1, 1]*tcr[1, 2]^3 + 7441920*tcr[1, 2]^4 - 
       46758224124*Pi^2*tcr[2, 1] - (23361505944*I)*Pi*tcr[1, 1]*tcr[2, 1] + 
       2424881700*tcr[1, 1]^2*tcr[2, 1] + 1759940946*tcr[2, 1]^2 + 
       532602180*tcr[1, 1]*tcr[3, 1] + 1993298994*tcr[1, 1]*tcr[3, 2] - 
       14100480*tcr[4, 1] + 9400320*tcr[4, 2] + 3525120*tcr[4, 3] + 
       28200960*tcr[4, 4] + 7050240*tcr[4, 5] + 4312293729*tcr[1, 1]*Zeta[3])/
      4700160 + F[1, 1, 5]*((1027*F[3, 39])/4 + (42440881*F[1, 1, 6]^3)/
        440640 + (545255*F[1, 1, 7]^3)/3888 - (740557*F[1, 1, 8]^3)/19440 - 
       (95663*F[1, 1, 9]^3)/2160 + F[1, 1, 7]^2*(((-13906721*I)/110160)*Pi + 
         (1805737*F[1, 1, 8])/12240 + (26*F[1, 1, 9])/5) + 
       ((679*I)/240)*Pi*F[1, 1, 10]^2 - (2609*F[1, 1, 10]^3)/1440 + 
       F[1, 1, 9]^2*(((-148433*I)/3240)*Pi + (1561*F[1, 1, 10])/240) + 
       F[1, 1, 8]^2*(((46586351*I)/440640)*Pi - (227*F[1, 1, 9])/120 + 
         (283907*F[1, 1, 10])/12240) + F[1, 1, 6]^2*
        (((27388297*I)/220320)*Pi + (51485981*F[1, 1, 7])/220320 - 
         (2265589*F[1, 1, 8])/22032 - (1407*F[1, 1, 9])/320 + 
         (29811*F[1, 1, 10])/544) + (35*Pi^2*F[1, 2, 2])/16 + 
       (23809*Pi^2*F[1, 2, 6])/324 + (1011*Pi^2*F[1, 2, 7])/10 - 
       (445877*Pi^2*F[1, 2, 8])/1620 + (523*Pi^2*F[1, 2, 9])/40 + 
       ((244*I)/5)*Pi*F[2, 1, 1] + ((2759*I)/120)*Pi*F[2, 1, 2] - 
       ((23809*I)/324)*Pi*F[2, 1, 3] + ((40643*I)/720)*Pi*F[2, 1, 4] + 
       ((1011*I)/10)*Pi*F[2, 1, 5] + ((5639333*I)/36720)*Pi*F[2, 1, 7] + 
       (6*I)*Pi*F[2, 1, 8] + ((87*I)/4)*Pi*F[2, 1, 9] + 
       F[1, 1, 7]*((-39311797*Pi^2)/330480 + (3117383*F[1, 1, 8]^2)/8160 + 
         ((96*I)/5)*Pi*F[1, 1, 9] + (22*F[1, 1, 9]^2)/5 - 
         ((225767*I)/3060)*Pi*F[1, 1, 10] + F[1, 1, 8]*
          (((-25026619*I)/55080)*Pi - (52*F[1, 1, 9])/5 + 
           (225767*F[1, 1, 10])/3060) - ((44*I)/5)*Pi*F[1, 2, 7] - 
         ((24181*I)/810)*Pi*F[1, 2, 8] + (88*F[2, 1, 4])/15 + 
         (44*F[2, 1, 5])/5 - (20035787*F[2, 1, 7])/55080 + 
         (41951*F[2, 1, 8])/3240 - (24181*F[2, 1, 10])/810) + 
       ((445877*I)/1620)*Pi*F[2, 1, 10] + ((153*I)/20)*Pi*F[2, 1, 11] + 
       F[1, 1, 8]*((5783935*Pi^2)/176256 - (37*F[1, 1, 9]^2)/10 + 
         F[1, 1, 9]*(((-781*I)/30)*Pi + (7*F[1, 1, 10])/8) - 
         ((283907*I)/6120)*Pi*F[1, 1, 10] + (17*F[1, 1, 10]^2)/80 + 
         ((158*I)/5)*Pi*F[1, 2, 7] - ((445877*I)/1620)*Pi*F[1, 2, 8] + 
         ((523*I)/40)*Pi*F[1, 2, 9] + (8*F[2, 1, 1])/5 + F[2, 1, 2]/4 - 
         (2189*F[2, 1, 4])/180 - (158*F[2, 1, 5])/5 - (185371*F[2, 1, 7])/
          1080 - 6*F[2, 1, 8] - (87*F[2, 1, 9])/8 - (445877*F[2, 1, 10])/
          1620 - (523*F[2, 1, 11])/60 - (523*F[2, 1, 12])/40) + 
       ((523*I)/40)*Pi*F[2, 1, 12] + ((35*I)/16)*Pi*F[2, 1, 13] + 
       F[1, 1, 6]*((314678569*Pi^2)/2643840 - (560461*F[1, 1, 7]^2)/6480 + 
         F[1, 1, 7]*(((1539337*I)/4590)*Pi - (570653*F[1, 1, 8])/3060) - 
         (28390819*F[1, 1, 8]^2)/146880 - ((3031*I)/160)*Pi*F[1, 1, 9] - 
         (1367*F[1, 1, 9]^2)/320 + F[1, 1, 8]*(((314957*I)/918)*Pi + 
           (52*F[1, 1, 9])/5 - (225767*F[1, 1, 10])/2040) + 
         ((29811*I)/272)*Pi*F[1, 1, 10] - (4*I)*Pi*F[1, 2, 7] - 
         ((16079*I)/108)*Pi*F[1, 2, 8] - (203*F[2, 1, 4])/30 + 4*F[2, 1, 5] - 
         (11886799*F[2, 1, 7])/110160 + (41951*F[2, 1, 8])/3240 - 
         (16079*F[2, 1, 10])/108 - (257*F[2, 1, 14])/240) + 
       F[1, 1, 9]*((-2501291*Pi^2)/38880 + ((2273*I)/240)*Pi*F[1, 1, 10] + 
         (631*F[1, 1, 10]^2)/160 + ((1037*I)/27)*Pi*F[1, 2, 6] + 
         ((321*I)/20)*Pi*F[1, 2, 7] + ((523*I)/40)*Pi*F[1, 2, 9] - 
         (9*F[2, 1, 1])/10 - F[2, 1, 2]/4 + (1037*F[2, 1, 3])/27 - 
         (152023*F[2, 1, 4])/3240 - (321*F[2, 1, 5])/20 - F[2, 1, 9]/20 + 
         (6007*F[2, 1, 11])/405 - (523*F[2, 1, 12])/40 - 
         (443*F[2, 1, 15])/60) + F[1, 1, 10]*((-4385483*Pi^2)/146880 + 
         ((35*I)/16)*Pi*F[1, 2, 2] - ((23*I)/4)*Pi*F[1, 2, 7] + 
         F[2, 1, 1]/5 + (1687*F[2, 1, 4])/120 + (23*F[2, 1, 5])/4 - 
         (225767*F[2, 1, 7])/3060 + (26*F[2, 1, 11])/15 - 
         (35*F[2, 1, 13])/16 - (257*F[2, 1, 14])/240 - (1339*F[2, 1, 15])/
          240) + ((28*I)/15)*Pi*F[2, 1, 15] + 
       ((-993997*I)*Pi^3 + 5192412*Pi^2*tcr[1, 1] - (1609560*I)*Pi*
          tcr[1, 1]^2 + 2421480*tcr[1, 1]^3 - 11993908*Pi^2*tcr[1, 2] - 
         (3260736*I)*Pi*tcr[1, 1]*tcr[1, 2] - (9401544*I)*Pi*tcr[1, 2]^2 - 
         678912*tcr[1, 2]^3 - (24492240*I)*Pi*tcr[2, 1] + 
         14758992*tcr[1, 1]*tcr[2, 1] + 1958400*tcr[3, 1] + 
         509184*tcr[3, 2] + 82672190*Zeta[3])/293760) + 
     F[1, 1, 7]*((-207547*F[1, 1, 8]^3)/6480 - (439439*F[1, 1, 9]^3)/3060 + 
       F[1, 1, 9]^2*(((-135373*I)/2040)*Pi - (29611*F[1, 1, 10])/204) + 
       F[1, 1, 8]^2*(((6482119*I)/36720)*Pi + (353*F[1, 1, 9])/30 - 
         (16769*F[1, 1, 10])/170) + ((4846*I)/765)*Pi*F[1, 1, 10]^2 - 
       (981649*F[1, 1, 10]^3)/4590 + (152237*Pi^2*F[1, 2, 2])/510 - 
       (1767461*Pi^2*F[1, 2, 3])/6120 + (88*Pi^2*F[1, 2, 6])/5 - 
       (44*Pi^2*F[1, 2, 7])/5 + (7921753*Pi^2*F[1, 2, 8])/36720 - 
       28*Pi^2*F[1, 2, 9] - ((788*I)/45)*Pi*F[2, 1, 1] + 
       ((8*I)/3)*Pi*F[2, 1, 2] - ((88*I)/5)*Pi*F[2, 1, 3] - 
       ((44*I)/5)*Pi*F[2, 1, 5] - ((1767461*I)/6120)*Pi*F[2, 1, 6] + 
       ((5639333*I)/36720)*Pi*F[2, 1, 7] + ((12530539*I)/36720)*Pi*
        F[2, 1, 8] + ((256*I)/9)*Pi*F[2, 1, 9] - ((7921753*I)/36720)*Pi*
        F[2, 1, 10] - ((176*I)/15)*Pi*F[2, 1, 11] - (28*I)*Pi*F[2, 1, 12] + 
       ((152237*I)/510)*Pi*F[2, 1, 13] - ((30296*I)/255)*Pi*F[2, 1, 14] + 
       F[1, 1, 9]*((-48577*Pi^2)/340 - ((48717*I)/170)*Pi*F[1, 1, 10] + 
         (187*F[1, 1, 10]^2)/30 - ((208*I)/15)*Pi*F[1, 2, 8] - 
         ((374*I)/15)*Pi*F[1, 2, 9] + (104*F[2, 1, 8])/3 + 
         (26*F[2, 1, 9])/5 - (208*F[2, 1, 10])/15 + (616*F[2, 1, 11])/15 + 
         (374*F[2, 1, 12])/15 - (112*F[2, 1, 14])/15 - (157337*F[2, 1, 15])/
          510) + F[1, 1, 10]*((2467013*Pi^2)/18360 + ((152237*I)/510)*Pi*
          F[1, 2, 2] + ((170*I)/3)*Pi*F[1, 2, 3] + ((372409*I)/3060)*Pi*
          F[1, 2, 8] - ((68*I)/15)*Pi*F[1, 2, 9] - (170*F[2, 1, 6])/3 - 
         (225767*F[2, 1, 7])/3060 - (558269*F[2, 1, 8])/3060 + 
         (372409*F[2, 1, 10])/3060 + (68*F[2, 1, 12])/15 - 
         (152237*F[2, 1, 13])/510 - (70552*F[2, 1, 14])/85 - 
         (51879*F[2, 1, 15])/170) + F[1, 1, 8]*((151426469*Pi^2)/440640 - 
         (437*F[1, 1, 9]^2)/30 + ((213323*I)/3060)*Pi*F[1, 1, 10] - 
         (29*F[1, 1, 10]^2)/10 + F[1, 1, 9]*(((127*I)/15)*Pi + 
           (9*F[1, 1, 10])/5) + ((34*I)/3)*Pi*F[1, 2, 3] + 
         ((2272103*I)/6120)*Pi*F[1, 2, 8] - ((102*I)/5)*Pi*F[1, 2, 9] + 
         (38*F[2, 1, 2])/15 - (34*F[2, 1, 6])/3 - (185371*F[2, 1, 7])/1080 - 
         (6643313*F[2, 1, 8])/18360 - (128*F[2, 1, 9])/9 + 
         (2272103*F[2, 1, 10])/6120 + (176*F[2, 1, 11])/15 + 
         (102*F[2, 1, 12])/5 + (112*F[2, 1, 14])/15 - (10*F[2, 1, 15])/3) + 
       ((10*I)/3)*Pi*F[2, 1, 15] + ((-30545260*I)*Pi^3 - 
         643824*Pi^2*tcr[1, 1] - (5184864*I)*Pi*tcr[1, 1]^2 + 
         386784*tcr[1, 1]^3 - 75579126*Pi^2*tcr[1, 2] + 
         (3789504*I)*Pi*tcr[1, 1]*tcr[1, 2] - (12031308*I)*Pi*tcr[1, 2]^2 + 
         871488*tcr[1, 2]^3 - (4876416*I)*Pi*tcr[2, 1] - 
         1880064*tcr[1, 1]*tcr[2, 1] - 4435776*tcr[3, 1] - 653616*tcr[3, 2] + 
         346086141*Zeta[3])/220320) + F[1, 1, 10]*
      ((7848529*Pi^2*F[1, 2, 2])/36720 - (2633*Pi^2*F[1, 2, 3])/60 + 
       (1141*Pi^2*F[1, 2, 6])/40 - (119*Pi^2*F[1, 2, 7])/20 + 
       (372409*Pi^2*F[1, 2, 8])/3060 - (511*Pi^2*F[1, 2, 9])/20 - 
       ((143*I)/36)*Pi*F[2, 1, 1] - ((679*I)/60)*Pi*F[2, 1, 2] - 
       ((1141*I)/40)*Pi*F[2, 1, 3] - ((12*I)/5)*Pi*F[2, 1, 4] - 
       ((119*I)/20)*Pi*F[2, 1, 5] - ((2633*I)/60)*Pi*F[2, 1, 6] + 
       ((3959*I)/90)*Pi*F[2, 1, 8] - ((4331*I)/180)*Pi*F[2, 1, 9] - 
       ((372409*I)/3060)*Pi*F[2, 1, 10] - ((707*I)/30)*Pi*F[2, 1, 11] - 
       ((511*I)/20)*Pi*F[2, 1, 12] + ((7848529*I)/36720)*Pi*F[2, 1, 13] - 
       ((1134457*I)/12240)*Pi*F[2, 1, 14] - ((257879*I)/2448)*Pi*
        F[2, 1, 15] + ((15820980*I)*Pi^3 - 1339056*Pi^2*tcr[1, 1] + 
         (11078424*I)*Pi*tcr[1, 1]^2 - 6691608*tcr[1, 1]^3 - 
         276909054*Pi^2*tcr[1, 2] + (5640192*I)*Pi*tcr[1, 1]*tcr[1, 2] + 
         (33883380*I)*Pi*tcr[1, 2]^2 + 2036736*tcr[1, 2]^3 + 
         (30565728*I)*Pi*tcr[2, 1] - 17530128*tcr[1, 1]*tcr[2, 1] - 
         6580224*tcr[3, 1] - 1527552*tcr[3, 2] + 406198559*Zeta[3])/881280) + 
     F[1, 1, 9]*(((-68960701*I)/220320)*Pi*F[1, 1, 10]^2 - 
       (230677*F[1, 1, 10]^3)/1944 + (71143*Pi^2*F[1, 2, 2])/3240 + 
       (101*Pi^2*F[1, 2, 3])/5 - (845321*Pi^2*F[1, 2, 6])/3240 + 
       (313*Pi^2*F[1, 2, 7])/20 - (208*Pi^2*F[1, 2, 8])/15 + 
       (30877*Pi^2*F[1, 2, 9])/240 + ((208*I)/5)*Pi*F[2, 1, 1] - 
       ((107*I)/120)*Pi*F[2, 1, 2] + ((845321*I)/3240)*Pi*F[2, 1, 3] + 
       ((8*I)/5)*Pi*F[2, 1, 4] + ((313*I)/20)*Pi*F[2, 1, 5] + 
       ((101*I)/5)*Pi*F[2, 1, 6] - ((104*I)/15)*Pi*F[2, 1, 8] - 
       ((977*I)/20)*Pi*F[2, 1, 9] + ((208*I)/15)*Pi*F[2, 1, 10] + 
       ((70451*I)/240)*Pi*F[2, 1, 11] + ((30877*I)/240)*Pi*F[2, 1, 12] + 
       ((71143*I)/3240)*Pi*F[2, 1, 13] - ((286*I)/15)*Pi*F[2, 1, 14] + 
       F[1, 1, 10]*((-60589*Pi^2)/4080 - ((33239*I)/810)*Pi*F[1, 2, 2] + 
         ((2*I)/5)*Pi*F[1, 2, 7] - ((361*I)/12)*Pi*F[1, 2, 9] - 
         (6*F[2, 1, 1])/5 - F[2, 1, 2]/5 + (17*F[2, 1, 4])/5 - 
         (2*F[2, 1, 5])/5 - (104*F[2, 1, 8])/15 + (103*F[2, 1, 9])/60 + 
         (2689*F[2, 1, 11])/40 + (361*F[2, 1, 12])/12 + (33239*F[2, 1, 13])/
          810 + (15449*F[2, 1, 14])/6480 - (5130539*F[2, 1, 15])/110160) - 
       ((1373443*I)/12240)*Pi*F[2, 1, 15] + 
       ((-228253487*I)*Pi^3 + 13298760*Pi^2*tcr[1, 1] + 
         (47794752*I)*Pi*tcr[1, 1]^2 - 7941312*tcr[1, 1]^3 + 
         101114776*Pi^2*tcr[1, 2] - (36661248*I)*Pi*tcr[1, 1]*tcr[1, 2] + 
         (8575344*I)*Pi*tcr[1, 2]^2 - 4621824*tcr[1, 2]^3 + 
         (58296672*I)*Pi*tcr[2, 1] - 10560672*tcr[1, 1]*tcr[2, 1] + 
         5875200*tcr[3, 1] + 3466368*tcr[3, 2] + 708087196*Zeta[3])/
        1762560) + F[1, 1, 4]*((3230077*F[1, 1, 5]^3)/73440 + 
       (27954011*F[1, 1, 6]^3)/220320 - (7710331*F[1, 1, 7]^3)/55080 + 
       (1182841*F[1, 1, 8]^3)/7680 - (1959895*F[1, 1, 9]^3)/14688 + 
       F[1, 1, 6]^2*(((-3126517*I)/146880)*Pi - (3764747*F[1, 1, 7])/24480 - 
         (11391403*F[1, 1, 8])/146880 - (1643*F[1, 1, 9])/204 - 
         (1422103*F[1, 1, 10])/18360) + F[1, 1, 8]^2*
        (((1422451*I)/23040)*Pi - (15421*F[1, 1, 9])/1440 + 
         (1283*F[1, 1, 10])/1440) + ((832223*I)/9180)*Pi*F[1, 1, 10]^2 - 
       (169823*F[1, 1, 10]^3)/11016 + F[1, 1, 5]^2*(((-69352*I)/1377)*Pi - 
         (1147577*F[1, 1, 6])/48960 + (234493*F[1, 1, 7])/14688 - 
         (1509473*F[1, 1, 8])/146880 - (116735*F[1, 1, 9])/1296 + 
         (889*F[1, 1, 10])/480) + F[1, 1, 9]^2*(((149725271*I)/440640)*Pi + 
         (47959*F[1, 1, 10])/1632) + F[1, 1, 7]^2*(((7247479*I)/24480)*Pi - 
         (1089563*F[1, 1, 8])/14688 + (26*F[1, 1, 9])/3 + 
         (225133*F[1, 1, 10])/2040) - (481*Pi^2*F[1, 2, 2])/17 - 
       (81197*Pi^2*F[1, 2, 3])/1530 + (12097*Pi^2*F[1, 2, 6])/720 + 
       (57*Pi^2*F[1, 2, 7])/20 - (257833*Pi^2*F[1, 2, 8])/7344 + 
       (Pi^2*F[1, 2, 9])/4 + ((8413537*I)/2880)*Pi*F[2, 1, 1] + 
       ((99269*I)/384)*Pi*F[2, 1, 2] - ((12097*I)/720)*Pi*F[2, 1, 3] - 
       ((12*I)/5)*Pi*F[2, 1, 4] + ((57*I)/20)*Pi*F[2, 1, 5] - 
       ((81197*I)/1530)*Pi*F[2, 1, 6] + ((7949*I)/306)*Pi*F[2, 1, 8] + 
       ((2224019*I)/1440)*Pi*F[2, 1, 9] + ((257833*I)/7344)*Pi*F[2, 1, 10] + 
       F[1, 1, 5]*((4025677*Pi^2)/110160 - (1064753*F[1, 1, 6]^2)/48960 - 
         (1498967*F[1, 1, 8]^2)/146880 + F[1, 1, 7]*(((957041*I)/36720)*Pi - 
           (1064753*F[1, 1, 8])/36720 - (44*F[1, 1, 9])/5) + 
         (602831*F[1, 1, 9]^2)/12960 + F[1, 1, 6]*(((-981929*I)/24480)*Pi + 
           (1064753*F[1, 1, 8])/24480 + (203*F[1, 1, 9])/20) + 
         F[1, 1, 9]*(((-635459*I)/4320)*Pi - (593*F[1, 1, 10])/80) + 
         F[1, 1, 8]*(((1943687*I)/73440)*Pi + (83*F[1, 1, 9])/6 - 
           2*F[1, 1, 10]) - ((1369*I)/240)*Pi*F[1, 1, 10] + 
         ((23809*I)/324)*Pi*F[1, 2, 6] + ((57*I)/20)*Pi*F[1, 2, 7] - 
         (2*F[2, 1, 1])/3 - (2759*F[2, 1, 2])/240 + (23809*F[2, 1, 3])/324 - 
         (5573*F[2, 1, 4])/120 - (57*F[2, 1, 5])/20 + (1064753*F[2, 1, 7])/
          36720 - F[2, 1, 9]/20 - (71*F[2, 1, 11])/12) + 
       ((6119*I)/360)*Pi*F[2, 1, 11] + (I/4)*Pi*F[2, 1, 12] - 
       ((481*I)/17)*Pi*F[2, 1, 13] + ((18838*I)/255)*Pi*F[2, 1, 14] + 
       F[1, 1, 7]*((980711*Pi^2)/22032 + (1074959*F[1, 1, 8]^2)/36720 + 
         (154*F[1, 1, 9]^2)/15 + F[1, 1, 8]*(((-133555*I)/7344)*Pi + 
           (64*F[1, 1, 9])/5 - (2441*F[1, 1, 10])/180) + 
         F[1, 1, 9]*(((-568*I)/15)*Pi - (52*F[1, 1, 10])/5) + 
         ((39901*I)/612)*Pi*F[1, 1, 10] - (1051*F[1, 1, 10]^2)/306 - 
         ((1767461*I)/6120)*Pi*F[1, 2, 3] + ((88*I)/5)*Pi*F[1, 2, 6] - 
         ((257833*I)/7344)*Pi*F[1, 2, 8] - (4*F[2, 1, 2])/3 + 
         (88*F[2, 1, 3])/5 + (1767461*F[2, 1, 6])/6120 + 
         (1064753*F[2, 1, 7])/36720 - (2026811*F[2, 1, 8])/12240 + 
         (8*F[2, 1, 9])/5 - (257833*F[2, 1, 10])/7344 + 
         (176*F[2, 1, 11])/15 + (9464*F[2, 1, 14])/85) + 
       F[1, 1, 8]*((6598683403*Pi^2)/7050240 - (89149*F[1, 1, 9]^2)/720 + 
         ((3973*I)/720)*Pi*F[1, 1, 10] - (19*F[1, 1, 10]^2)/4 + 
         F[1, 1, 9]*(((233*I)/5)*Pi + (467*F[1, 1, 10])/40) - 
         ((133*I)/15)*Pi*F[1, 2, 3] - ((911*I)/20)*Pi*F[1, 2, 6] - 
         ((257833*I)/7344)*Pi*F[1, 2, 8] + (I/4)*Pi*F[1, 2, 9] + 
         (5521*F[2, 1, 1])/40 + (2160877*F[2, 1, 2])/11520 - 
         (911*F[2, 1, 3])/20 + (133*F[2, 1, 6])/15 - (34067*F[2, 1, 8])/
          3060 - (2221859*F[2, 1, 9])/2880 - (257833*F[2, 1, 10])/7344 - 
         (1247*F[2, 1, 11])/36 - F[2, 1, 12]/4 - (2*F[2, 1, 14])/5 - 
         (4*F[2, 1, 15])/5) + F[1, 1, 6]*((383705*Pi^2)/5508 + 
         (8634131*F[1, 1, 7]^2)/73440 - (63617*F[1, 1, 8]^2)/2880 - 
         (13877*F[1, 1, 9]^2)/408 + F[1, 1, 7]*(((2953487*I)/18360)*Pi + 
           (2474999*F[1, 1, 8])/18360 - (104*F[1, 1, 9])/15 - 
           (146357*F[1, 1, 10])/3060) + F[1, 1, 9]*(((-6737*I)/204)*Pi + 
           F[1, 1, 10]/2) - ((401197*I)/9180)*Pi*F[1, 1, 10] + 
         (442891*F[1, 1, 10]^2)/18360 + F[1, 1, 8]*(((1417141*I)/24480)*Pi - 
           (129*F[1, 1, 9])/10 + (4187*F[1, 1, 10])/180) + 
         ((17647*I)/204)*Pi*F[1, 2, 3] - ((203*I)/10)*Pi*F[1, 2, 6] + 
         (28*F[2, 1, 1])/15 + (13*F[2, 1, 2])/60 - (203*F[2, 1, 3])/10 - 
         (17647*F[2, 1, 6])/204 + (403237*F[2, 1, 8])/4590 - 
         (4*F[2, 1, 9])/5 - (203*F[2, 1, 11])/15 + (7547*F[2, 1, 14])/170 - 
         (4*F[2, 1, 15])/5) + F[1, 1, 9]*((17122427*Pi^2)/220320 - 
         ((11993*I)/1360)*Pi*F[1, 1, 10] + (21*F[1, 1, 10]^2)/4 + 
         ((101*I)/5)*Pi*F[1, 2, 3] - ((845321*I)/3240)*Pi*F[1, 2, 6] + 
         ((47*I)/60)*Pi*F[1, 2, 9] + (4*F[2, 1, 1])/5 + 
         (107*F[2, 1, 2])/240 - (845321*F[2, 1, 3])/3240 + (9*F[2, 1, 4])/5 - 
         (101*F[2, 1, 6])/5 + (208*F[2, 1, 8])/15 + (37*F[2, 1, 9])/12 - 
         (18337*F[2, 1, 11])/72 - (47*F[2, 1, 12])/60 - (2*F[2, 1, 14])/5 + 
         (7147*F[2, 1, 15])/255) + F[1, 1, 10]*((-2245643*Pi^2)/110160 - 
         ((481*I)/17)*Pi*F[1, 2, 2] - ((2633*I)/60)*Pi*F[1, 2, 3] + 
         ((1141*I)/40)*Pi*F[1, 2, 6] - (11*F[2, 1, 1])/30 + 
         (131*F[2, 1, 2])/24 + (1141*F[2, 1, 3])/40 + (2633*F[2, 1, 6])/60 - 
         (4583*F[2, 1, 8])/90 - (3*F[2, 1, 9])/20 + (45*F[2, 1, 11])/2 + 
         (481*F[2, 1, 13])/17 + (15569*F[2, 1, 14])/510 + 
         (7351*F[2, 1, 15])/255) + ((868794645*I)*Pi^3 - 
         436007517*Pi^2*tcr[1, 1] - (4275458928*I)*Pi*tcr[1, 1]^2 + 
         3100739616*tcr[1, 1]^3 + 450072021*Pi^2*tcr[1, 2] - 
         (28200960*I)*Pi*tcr[1, 1]*tcr[1, 2] + (157488480*I)*Pi*tcr[1, 2]^2 + 
         644674068*tcr[1, 2]^3 - (15274428804*I)*Pi*tcr[2, 1] + 
         10030920516*tcr[1, 1]*tcr[2, 1] + 1441789686*tcr[3, 1] - 
         483505551*tcr[3, 2] + 11574550141*Zeta[3])/3525120) + 
     F[1, 1, 3]*((3*F[3, 89])/8 + F[3, 90]/8 + (41347*F[1, 1, 4]^3)/3840 - 
       (329*F[1, 1, 5]^3)/720 + (4746959*F[1, 1, 6]^3)/73440 + 
       ((5437*I)/360)*Pi*F[1, 1, 7]^2 - (1097*F[1, 1, 7]^3)/1080 + 
       (134441*F[1, 1, 8]^3)/1536 + (133787*F[1, 1, 9]^3)/4320 + 
       F[1, 1, 5]^2*(((-24161*I)/320)*Pi - 2*F[1, 1, 6] - 
         (143*F[1, 1, 7])/30 + (631*F[1, 1, 8])/40 + (7741*F[1, 1, 9])/960 - 
         (121*F[1, 1, 10])/60) - ((86081*I)/2160)*Pi*F[1, 1, 10]^2 + 
       (146519*F[1, 1, 10]^3)/4320 + F[1, 1, 8]^2*(((1099229*I)/1536)*Pi - 
         (227*F[1, 1, 9])/120 + (601*F[1, 1, 10])/240) + 
       F[1, 1, 9]^2*(((5656639*I)/110160)*Pi + (800321*F[1, 1, 10])/220320) + 
       F[1, 1, 4]^2*(((-88297*I)/7680)*Pi - (2273*F[1, 1, 5])/320 - 
         (1423*F[1, 1, 6])/360 - (67*F[1, 1, 7])/30 + (28841401*F[1, 1, 8])/
          23040 - (631*F[1, 1, 9])/320 + (8749*F[1, 1, 10])/1440) + 
       F[1, 1, 6]^2*(((11458511*I)/440640)*Pi + (1371493*F[1, 1, 7])/6120 + 
         (2749*F[1, 1, 8])/960 - (37633471*F[1, 1, 9])/440640 + 
         (26840519*F[1, 1, 10])/110160) - (79559*Pi^2*F[1, 2, 2])/3060 - 
       (34*Pi^2*F[1, 2, 3])/3 + (1813*Pi^2*F[1, 2, 6])/240 + 
       (1043*Pi^2*F[1, 2, 7])/10 + (68*Pi^2*F[1, 2, 8])/9 - 
       (661*Pi^2*F[1, 2, 9])/80 + ((2040049*I)/576)*Pi*F[2, 1, 1] - 
       ((1638875*I)/1152)*Pi*F[2, 1, 2] - ((1813*I)/240)*Pi*F[2, 1, 3] + 
       ((6*I)/5)*Pi*F[2, 1, 4] + ((1043*I)/10)*Pi*F[2, 1, 5] - 
       ((34*I)/3)*Pi*F[2, 1, 6] + ((68*I)/9)*Pi*F[2, 1, 8] + 
       ((95051*I)/360)*Pi*F[2, 1, 9] - ((68*I)/9)*Pi*F[2, 1, 10] - 
       ((169*I)/24)*Pi*F[2, 1, 11] - ((661*I)/80)*Pi*F[2, 1, 12] + 
       F[1, 1, 7]*((3386557*Pi^2)/73440 - ((3821*I)/120)*Pi*F[1, 1, 8] - 
         (373*F[1, 1, 8]^2)/90 + (51879*F[1, 1, 9]^2)/680 + 
         F[1, 1, 9]*(((-11083*I)/68)*Pi + (50179*F[1, 1, 10])/170) + 
         ((152237*I)/510)*Pi*F[1, 2, 2] - ((68*I)/3)*Pi*F[1, 2, 3] - 
         ((44*I)/5)*Pi*F[1, 2, 7] + ((68*I)/9)*Pi*F[1, 2, 8] + 
         (394*F[2, 1, 1])/45 - (76*F[2, 1, 2])/15 + (44*F[2, 1, 5])/5 + 
         (68*F[2, 1, 6])/3 - (68*F[2, 1, 8])/9 + (68*F[2, 1, 10])/9 - 
         (152237*F[2, 1, 13])/510) - ((79559*I)/3060)*Pi*F[2, 1, 13] - 
       ((52*I)/15)*Pi*F[2, 1, 14] + F[1, 1, 4]*((507450923*Pi^2)/2350080 + 
         (2351*F[1, 1, 5]^2)/960 - (6281*F[1, 1, 6]^2)/306 - 
         (119*F[1, 1, 7]^2)/9 + F[1, 1, 7]*(((407*I)/15)*Pi - 
           (137*F[1, 1, 8])/45) - (4552393*F[1, 1, 8]^2)/5760 - 
         (40759*F[1, 1, 9]^2)/16320 + F[1, 1, 9]*(((147349*I)/8160)*Pi - 
           (14957*F[1, 1, 10])/510) + F[1, 1, 8]*(((-6943829*I)/5760)*Pi + 
           (229*F[1, 1, 9])/60 - (1733*F[1, 1, 10])/240) + 
         F[1, 1, 6]*(((155999*I)/3060)*Pi + (34*F[1, 1, 7])/9 + 
           (343*F[1, 1, 8])/36 + (1477*F[1, 1, 9])/34 - (37*F[1, 1, 10])/6) - 
         ((17341*I)/720)*Pi*F[1, 1, 10] + (139*F[1, 1, 10]^2)/15 + 
         F[1, 1, 5]*(((2017*I)/160)*Pi + (1327*F[1, 1, 8])/80 - 
           (631*F[1, 1, 9])/160 + (5*F[1, 1, 10])/4) - ((481*I)/17)*Pi*
          F[1, 2, 2] - ((34*I)/3)*Pi*F[1, 2, 3] + ((1813*I)/240)*Pi*
          F[1, 2, 6] + ((57*I)/20)*Pi*F[1, 2, 7] - (8411809*F[2, 1, 1])/
          5760 + (10500643*F[2, 1, 2])/11520 + (1813*F[2, 1, 3])/240 + 
         (11*F[2, 1, 4])/5 - (57*F[2, 1, 5])/20 + (34*F[2, 1, 6])/3 - 
         (68*F[2, 1, 8])/9 + (120073*F[2, 1, 9])/1280 + 
         (637*F[2, 1, 11])/120 + (481*F[2, 1, 13])/17 + 
         (226*F[2, 1, 14])/15) + F[1, 1, 5]*((-190787*Pi^2)/2880 + 
         (257*F[1, 1, 6]^2)/960 + ((121*I)/15)*Pi*F[1, 1, 7] + 
         (11*F[1, 1, 7]^2)/30 - (233*F[1, 1, 8]^2)/32 + 
         (23*F[1, 1, 9]^2)/10 + F[1, 1, 9]*(((-1241*I)/80)*Pi - 
           (71*F[1, 1, 10])/60) + ((73*I)/15)*Pi*F[1, 1, 10] + 
         (31*F[1, 1, 10]^2)/20 + F[1, 1, 6]*(((1663*I)/480)*Pi - 
           (257*F[1, 1, 9])/160 + (257*F[1, 1, 10])/240) + 
         F[1, 1, 8]*(((-1359*I)/80)*Pi - (29*F[1, 1, 9])/20 + 
           (5*F[1, 1, 10])/4) + ((35*I)/16)*Pi*F[1, 2, 2] + 
         ((1841*I)/40)*Pi*F[1, 2, 7] - (243*F[2, 1, 1])/10 - 
         (17*F[2, 1, 2])/16 - (103*F[2, 1, 4])/80 - (1841*F[2, 1, 5])/40 - 
         (26*F[2, 1, 11])/15 - (35*F[2, 1, 13])/16 - (13*F[2, 1, 15])/15) + 
       ((26*I)/3)*Pi*F[2, 1, 15] + F[1, 1, 8]*((13596283*Pi^2)/6912 + 
         (6511*F[1, 1, 9]^2)/960 + F[1, 1, 9]*(((-637*I)/96)*Pi - 
           (61*F[1, 1, 10])/60) - ((121*I)/120)*Pi*F[1, 1, 10] - 
         (22*F[1, 1, 10]^2)/15 + ((2473*I)/240)*Pi*F[1, 2, 2] + 
         ((158*I)/5)*Pi*F[1, 2, 7] + ((68*I)/9)*Pi*F[1, 2, 8] - 
         ((661*I)/80)*Pi*F[1, 2, 9] - (1691701*F[2, 1, 1])/5760 + 
         (766391*F[2, 1, 2])/1920 - F[2, 1, 4]/5 - (158*F[2, 1, 5])/5 - 
         (68*F[2, 1, 8])/9 - (19183*F[2, 1, 9])/144 + (68*F[2, 1, 10])/9 + 
         (637*F[2, 1, 11])/120 + (661*F[2, 1, 12])/80 - (2473*F[2, 1, 13])/
          240 - (2*F[2, 1, 14])/5 + (8*F[2, 1, 15])/3) + 
       F[1, 1, 6]*((498729437*Pi^2)/5287680 + (136*F[1, 1, 7]^2)/9 + 
         (289*F[1, 1, 8]^2)/360 + (4960477*F[1, 1, 9]^2)/440640 + 
         F[1, 1, 9]*(((-4556983*I)/24480)*Pi - (1267595*F[1, 1, 10])/3672) - 
         ((44936969*I)/110160)*Pi*F[1, 1, 10] - (507409*F[1, 1, 10]^2)/3240 + 
         F[1, 1, 7]*(((-449231*I)/1020)*Pi - (152237*F[1, 1, 9])/340 + 
           (10*F[1, 1, 10])/3) + F[1, 1, 8]*(((-2227*I)/288)*Pi - 
           (2829*F[1, 1, 9])/160 + (2869*F[1, 1, 10])/240) + 
         ((362771*I)/13770)*Pi*F[1, 2, 2] - (4*I)*Pi*F[1, 2, 7] + 
         (86*F[2, 1, 1])/15 + (197*F[2, 1, 2])/60 + 4*F[2, 1, 5] - 
         (34*F[2, 1, 8])/9 - (6*F[2, 1, 9])/5 - (362771*F[2, 1, 13])/13770 + 
         (17011*F[2, 1, 14])/144 + (61*F[2, 1, 15])/5) + 
       F[1, 1, 10]*((-1254329*Pi^2)/293760 + ((1588451*I)/7344)*Pi*
          F[1, 2, 2] + ((34*I)/3)*Pi*F[1, 2, 3] - ((107*I)/20)*Pi*
          F[1, 2, 7] + (143*F[2, 1, 1])/72 + (73*F[2, 1, 2])/30 + 
         (17*F[2, 1, 4])/5 + (107*F[2, 1, 5])/20 - (34*F[2, 1, 6])/3 + 
         (28*F[2, 1, 9])/15 - (26*F[2, 1, 11])/15 - (1588451*F[2, 1, 13])/
          7344 + (74783*F[2, 1, 14])/720 + (58949*F[2, 1, 15])/720) + 
       F[1, 1, 9]*((64739981*Pi^2)/5287680 + ((4606969*I)/110160)*Pi*
          F[1, 1, 10] + (66427633*F[1, 1, 10]^2)/220320 + 
         ((71143*I)/3240)*Pi*F[1, 2, 2] + ((313*I)/20)*Pi*F[1, 2, 7] - 
         ((661*I)/80)*Pi*F[1, 2, 9] - (104*F[2, 1, 1])/5 - 
         (263*F[2, 1, 2])/80 - (11*F[2, 1, 4])/5 - (313*F[2, 1, 5])/20 - 
         (11*F[2, 1, 9])/12 + (3769*F[2, 1, 11])/240 + (661*F[2, 1, 12])/80 - 
         (71143*F[2, 1, 13])/3240 + (58*F[2, 1, 14])/5 + 
         (60773*F[2, 1, 15])/720) + ((-595826009*I)*Pi^3 + 
         579491376*Pi^2*tcr[1, 1] + (9076878000*I)*Pi*tcr[1, 1]^2 - 
         6827016060*tcr[1, 1]^3 + 2263942530*Pi^2*tcr[1, 2] - 
         (208158336*I)*Pi*tcr[1, 1]*tcr[1, 2] + (554942016*I)*Pi*
          tcr[1, 2]^2 + 9080191368*tcr[1, 2]^3 + (1479868632*I)*Pi*
          tcr[2, 1] - 12040255440*tcr[1, 1]*tcr[2, 1] - 
         19843251156*tcr[3, 1] - 6810143526*tcr[3, 2] + 44558272229*Zeta[3])/
        14100480) + F[1, 1, 8]*((70883*F[1, 1, 9]^3)/1440 + 
       F[1, 1, 9]^2*(((-34397*I)/320)*Pi - (23129*F[1, 1, 10])/1440) + 
       ((5749*I)/720)*Pi*F[1, 1, 10]^2 + (11873*F[1, 1, 10]^3)/864 + 
       (2473*Pi^2*F[1, 2, 2])/240 - (133*Pi^2*F[1, 2, 3])/15 - 
       (911*Pi^2*F[1, 2, 6])/20 + (158*Pi^2*F[1, 2, 7])/5 - 
       (9208513*Pi^2*F[1, 2, 8])/36720 - (2591*Pi^2*F[1, 2, 9])/48 + 
       ((1690549*I)/2880)*Pi*F[2, 1, 1] - ((2160877*I)/5760)*Pi*F[2, 1, 2] + 
       ((911*I)/20)*Pi*F[2, 1, 3] + ((158*I)/5)*Pi*F[2, 1, 5] - 
       ((133*I)/15)*Pi*F[2, 1, 6] + ((36923*I)/3060)*Pi*F[2, 1, 8] - 
       ((1022411*I)/5760)*Pi*F[2, 1, 9] + ((9208513*I)/36720)*Pi*
        F[2, 1, 10] + ((18661*I)/360)*Pi*F[2, 1, 11] - 
       ((2591*I)/48)*Pi*F[2, 1, 12] + ((2473*I)/240)*Pi*F[2, 1, 13] + 
       ((118*I)/15)*Pi*F[2, 1, 14] + F[1, 1, 10]*((5713783*Pi^2)/48960 + 
         ((2473*I)/240)*Pi*F[1, 2, 2] + ((372409*I)/3060)*Pi*F[1, 2, 8] - 
         ((511*I)/20)*Pi*F[1, 2, 9] + (7*F[2, 1, 1])/10 - F[2, 1, 2] - 
         (3689*F[2, 1, 8])/90 + (895*F[2, 1, 9])/72 + (372409*F[2, 1, 10])/
          3060 + (253*F[2, 1, 11])/10 + (511*F[2, 1, 12])/20 - 
         (2473*F[2, 1, 13])/240 - (2653*F[2, 1, 14])/240 - 
         (209*F[2, 1, 15])/16) + F[1, 1, 9]*((33077*Pi^2)/432 + 
         ((149*I)/360)*Pi*F[1, 1, 10] + (17531*F[1, 1, 10]^2)/1440 - 
         ((208*I)/15)*Pi*F[1, 2, 8] + ((9121*I)/60)*Pi*F[1, 2, 9] - 
         (29*F[2, 1, 1])/10 + (27*F[2, 1, 2])/20 - F[2, 1, 4]/5 + 
         (104*F[2, 1, 8])/15 + (959*F[2, 1, 9])/40 - (208*F[2, 1, 10])/15 - 
         (3655*F[2, 1, 11])/12 - (9121*F[2, 1, 12])/60 + 
         (112*F[2, 1, 14])/15 - (44*F[2, 1, 15])/5) + 
       ((28*I)/5)*Pi*F[2, 1, 15] + ((-1662128105*I)*Pi^3 + 
         214680624*Pi^2*tcr[1, 1] + (20691160632*I)*Pi*tcr[1, 1]^2 - 
         11936436984*tcr[1, 1]^3 + 3513258420*Pi^2*tcr[1, 2] - 
         (459323136*I)*Pi*tcr[1, 1]*tcr[1, 2] - (2590493184*I)*Pi*
          tcr[1, 2]^2 + 10954244304*tcr[1, 2]^3 + (34449298848*I)*Pi*
          tcr[2, 1] - 30341760480*tcr[1, 1]*tcr[2, 1] - 
         29348280072*tcr[3, 1] - 8215683228*tcr[3, 2] + 66890983954*Zeta[3])/
        14100480)


==> anc/4_Remainder_Symbol.m <==
(* ::Package:: *)

(*
This is the third ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons" 
by Yuanhong Guo, Lei Wang and Gang Yang
*)

(* 
This file gives the symobl of the two-loop remainder function 
of the four-point lightlike FF of stress-tensor multiplet in planar N=4 SYM. 
*)

(* 
The alphabet of the two-loop remainder, where
  u1 := s12/s34, u2 := s23/s14, u3 := (s2q s4q)/(s1q s3q),
  x1 := x[p1,p2,p3,p4], x2 := x[p1,p2,p3,q], x3 := x[p2,p3,p4,q],
  x[p1,p2,p3,p4] := (s12 s34 +s14 s23 -s13 s24 +tr5[p1,p2,p3,p4])/(s12 s34 +s14 s23 -s13 s24 -tr5[p1,p2,p3,p4]),
  tr5[p1,p2,p3,p4] := 4*I*epsilon[p1,p2,p3,p4]. 
*)
alphabet={u1, u2, u3, 1-u1, 1-u2, 1-u3, x1, x2, x3};

(* 
The symbol of the two-loop remainder.
SB[i,j,k,l] denotes the symbol tensor, where "i" is the i-th letter in the alphabet, and similarly for j,k,l. 
*)
RemainderSymbol = (SB[1, 2, 1, 4]/2 + SB[1, 2, 1, 5]/2 - SB[1, 2, 1, 6]/2 + SB[1, 2, 2, 4]/2 + 
 SB[1, 2, 2, 5]/2 - SB[1, 2, 2, 6]/2 - SB[1, 2, 3, 4] - SB[1, 2, 3, 5] + 
 SB[1, 2, 3, 6] + (3*SB[1, 2, 4, 1])/2 + (3*SB[1, 2, 4, 2])/2 - 
 SB[1, 2, 4, 3] - 3*SB[1, 2, 4, 4] - 3*SB[1, 2, 4, 5] + 3*SB[1, 2, 4, 6] + 
 (3*SB[1, 2, 5, 1])/2 + (3*SB[1, 2, 5, 2])/2 - SB[1, 2, 5, 3] - 
 3*SB[1, 2, 5, 4] - 3*SB[1, 2, 5, 5] + 3*SB[1, 2, 5, 6] - 
 (3*SB[1, 2, 6, 1])/2 - (3*SB[1, 2, 6, 2])/2 + SB[1, 2, 6, 3] + 
 3*SB[1, 2, 6, 4] + 3*SB[1, 2, 6, 5] - 3*SB[1, 2, 6, 6] + SB[1, 2, 7, 7] - 
 SB[1, 2, 8, 7] - SB[1, 3, 1, 4]/2 - SB[1, 3, 1, 5]/2 + SB[1, 3, 1, 6]/2 - 
 SB[1, 3, 2, 4]/2 - SB[1, 3, 2, 5]/2 + SB[1, 3, 2, 6]/2 + SB[1, 3, 3, 4] + 
 SB[1, 3, 3, 5] - SB[1, 3, 3, 6] - (3*SB[1, 3, 4, 1])/2 - 
 (3*SB[1, 3, 4, 2])/2 + SB[1, 3, 4, 3] + 3*SB[1, 3, 4, 4] + 
 3*SB[1, 3, 4, 5] - 3*SB[1, 3, 4, 6] - (3*SB[1, 3, 5, 1])/2 - 
 (3*SB[1, 3, 5, 2])/2 + SB[1, 3, 5, 3] + 3*SB[1, 3, 5, 4] + 
 3*SB[1, 3, 5, 5] - 3*SB[1, 3, 5, 6] + (3*SB[1, 3, 6, 1])/2 + 
 (3*SB[1, 3, 6, 2])/2 - SB[1, 3, 6, 3] - 3*SB[1, 3, 6, 4] - 
 3*SB[1, 3, 6, 5] + 3*SB[1, 3, 6, 6] - SB[1, 3, 7, 7] + SB[1, 3, 8, 7] + 
 2*SB[1, 4, 1, 1] + (5*SB[1, 4, 1, 2])/2 - (5*SB[1, 4, 1, 3])/2 - 
 5*SB[1, 4, 1, 4] - 5*SB[1, 4, 1, 5] + 5*SB[1, 4, 1, 6] + 
 (3*SB[1, 4, 2, 1])/2 + SB[1, 4, 2, 2] - (3*SB[1, 4, 2, 3])/2 - 
 3*SB[1, 4, 2, 4] - 3*SB[1, 4, 2, 5] + 3*SB[1, 4, 2, 6] - 
 (3*SB[1, 4, 3, 1])/2 - (5*SB[1, 4, 3, 2])/2 + SB[1, 4, 3, 3] + 
 3*SB[1, 4, 3, 4] + 3*SB[1, 4, 3, 5] - 3*SB[1, 4, 3, 6] - 3*SB[1, 4, 4, 1] - 
 3*SB[1, 4, 4, 2] + 3*SB[1, 4, 4, 3] + 6*SB[1, 4, 4, 4] + 6*SB[1, 4, 4, 5] - 
 6*SB[1, 4, 4, 6] - 3*SB[1, 4, 5, 1] - 3*SB[1, 4, 5, 2] + 3*SB[1, 4, 5, 3] + 
 6*SB[1, 4, 5, 4] + 6*SB[1, 4, 5, 5] - 6*SB[1, 4, 5, 6] + 3*SB[1, 4, 6, 1] + 
 3*SB[1, 4, 6, 2] - 3*SB[1, 4, 6, 3] - 6*SB[1, 4, 6, 4] - 6*SB[1, 4, 6, 5] + 
 6*SB[1, 4, 6, 6] - SB[1, 4, 7, 7] - SB[1, 4, 8, 7] - SB[1, 4, 9, 7] + 
 SB[1, 5, 1, 2]/2 - SB[1, 5, 1, 3]/2 - SB[1, 5, 1, 4] - SB[1, 5, 1, 5] + 
 SB[1, 5, 1, 6] + (3*SB[1, 5, 2, 1])/2 + SB[1, 5, 2, 2] - 
 (3*SB[1, 5, 2, 3])/2 - 3*SB[1, 5, 2, 4] - 3*SB[1, 5, 2, 5] + 
 3*SB[1, 5, 2, 6] - (3*SB[1, 5, 3, 1])/2 - SB[1, 5, 3, 2]/2 + 
 SB[1, 5, 3, 3] + 3*SB[1, 5, 3, 4] + 3*SB[1, 5, 3, 5] - 3*SB[1, 5, 3, 6] - 
 3*SB[1, 5, 4, 1] - 3*SB[1, 5, 4, 2] + 3*SB[1, 5, 4, 3] + 6*SB[1, 5, 4, 4] + 
 6*SB[1, 5, 4, 5] - 6*SB[1, 5, 4, 6] - 3*SB[1, 5, 5, 1] - 3*SB[1, 5, 5, 2] + 
 3*SB[1, 5, 5, 3] + 6*SB[1, 5, 5, 4] + 6*SB[1, 5, 5, 5] - 6*SB[1, 5, 5, 6] + 
 3*SB[1, 5, 6, 1] + 3*SB[1, 5, 6, 2] - 3*SB[1, 5, 6, 3] - 6*SB[1, 5, 6, 4] - 
 6*SB[1, 5, 6, 5] + 6*SB[1, 5, 6, 6] - SB[1, 5, 7, 7] + SB[1, 5, 8, 7] + 
 SB[1, 5, 9, 7] - SB[1, 6, 1, 2]/2 + SB[1, 6, 1, 3]/2 + SB[1, 6, 1, 4] + 
 SB[1, 6, 1, 5] - SB[1, 6, 1, 6] - (3*SB[1, 6, 2, 1])/2 - SB[1, 6, 2, 2] + 
 (3*SB[1, 6, 2, 3])/2 + 3*SB[1, 6, 2, 4] + 3*SB[1, 6, 2, 5] - 
 3*SB[1, 6, 2, 6] + (3*SB[1, 6, 3, 1])/2 + SB[1, 6, 3, 2]/2 - 
 SB[1, 6, 3, 3] - 3*SB[1, 6, 3, 4] - 3*SB[1, 6, 3, 5] + 3*SB[1, 6, 3, 6] + 
 3*SB[1, 6, 4, 1] + 3*SB[1, 6, 4, 2] - 3*SB[1, 6, 4, 3] - 6*SB[1, 6, 4, 4] - 
 6*SB[1, 6, 4, 5] + 6*SB[1, 6, 4, 6] + 3*SB[1, 6, 5, 1] + 3*SB[1, 6, 5, 2] - 
 3*SB[1, 6, 5, 3] - 6*SB[1, 6, 5, 4] - 6*SB[1, 6, 5, 5] + 6*SB[1, 6, 5, 6] - 
 3*SB[1, 6, 6, 1] - 3*SB[1, 6, 6, 2] + 3*SB[1, 6, 6, 3] + 6*SB[1, 6, 6, 4] + 
 6*SB[1, 6, 6, 5] - 6*SB[1, 6, 6, 6] + SB[1, 6, 7, 7] - SB[1, 6, 8, 7] - 
 SB[1, 6, 9, 7] + SB[1, 7, 7, 2]/2 - SB[1, 7, 7, 3]/2 - SB[1, 7, 7, 4]/2 - 
 SB[1, 7, 7, 5]/2 + SB[1, 7, 7, 6]/2 - SB[1, 7, 9, 1]/2 + SB[1, 7, 9, 2]/2 - 
 SB[1, 8, 7, 2]/2 + SB[1, 8, 7, 3]/2 + SB[1, 8, 7, 4]/2 + SB[1, 8, 7, 5]/2 - 
 SB[1, 8, 7, 6]/2 + SB[1, 8, 9, 1]/2 - SB[1, 8, 9, 2]/2 - SB[1, 9, 7, 1]/2 - 
 SB[1, 9, 7, 2]/2 + SB[1, 9, 7, 4]/2 + SB[1, 9, 7, 5]/2 - SB[1, 9, 7, 6]/2 + 
 SB[1, 9, 8, 1]/2 + SB[1, 9, 8, 2]/2 + SB[2, 1, 1, 4]/2 + SB[2, 1, 1, 5]/2 - 
 SB[2, 1, 1, 6]/2 + SB[2, 1, 2, 4]/2 + SB[2, 1, 2, 5]/2 - SB[2, 1, 2, 6]/2 - 
 SB[2, 1, 3, 4] - SB[2, 1, 3, 5] + SB[2, 1, 3, 6] + (3*SB[2, 1, 4, 1])/2 + 
 (3*SB[2, 1, 4, 2])/2 - SB[2, 1, 4, 3] - 3*SB[2, 1, 4, 4] - 
 3*SB[2, 1, 4, 5] + 3*SB[2, 1, 4, 6] + (3*SB[2, 1, 5, 1])/2 + 
 (3*SB[2, 1, 5, 2])/2 - SB[2, 1, 5, 3] - 3*SB[2, 1, 5, 4] - 
 3*SB[2, 1, 5, 5] + 3*SB[2, 1, 5, 6] - (3*SB[2, 1, 6, 1])/2 - 
 (3*SB[2, 1, 6, 2])/2 + SB[2, 1, 6, 3] + 3*SB[2, 1, 6, 4] + 
 3*SB[2, 1, 6, 5] - 3*SB[2, 1, 6, 6] + SB[2, 1, 7, 7] - SB[2, 1, 8, 7] - 
 SB[2, 3, 1, 4]/2 - SB[2, 3, 1, 5]/2 + SB[2, 3, 1, 6]/2 - SB[2, 3, 2, 4]/2 - 
 SB[2, 3, 2, 5]/2 + SB[2, 3, 2, 6]/2 + SB[2, 3, 3, 4] + SB[2, 3, 3, 5] - 
 SB[2, 3, 3, 6] - (3*SB[2, 3, 4, 1])/2 - (3*SB[2, 3, 4, 2])/2 + 
 SB[2, 3, 4, 3] + 3*SB[2, 3, 4, 4] + 3*SB[2, 3, 4, 5] - 3*SB[2, 3, 4, 6] - 
 (3*SB[2, 3, 5, 1])/2 - (3*SB[2, 3, 5, 2])/2 + SB[2, 3, 5, 3] + 
 3*SB[2, 3, 5, 4] + 3*SB[2, 3, 5, 5] - 3*SB[2, 3, 5, 6] + 
 (3*SB[2, 3, 6, 1])/2 + (3*SB[2, 3, 6, 2])/2 - SB[2, 3, 6, 3] - 
 3*SB[2, 3, 6, 4] - 3*SB[2, 3, 6, 5] + 3*SB[2, 3, 6, 6] - SB[2, 3, 7, 7] + 
 SB[2, 3, 8, 7] + SB[2, 4, 1, 1] + (3*SB[2, 4, 1, 2])/2 - 
 (3*SB[2, 4, 1, 3])/2 - 3*SB[2, 4, 1, 4] - 3*SB[2, 4, 1, 5] + 
 3*SB[2, 4, 1, 6] + SB[2, 4, 2, 1]/2 - SB[2, 4, 2, 3]/2 - SB[2, 4, 2, 4] - 
 SB[2, 4, 2, 5] + SB[2, 4, 2, 6] - SB[2, 4, 3, 1]/2 - (3*SB[2, 4, 3, 2])/2 + 
 SB[2, 4, 3, 3] + 3*SB[2, 4, 3, 4] + 3*SB[2, 4, 3, 5] - 3*SB[2, 4, 3, 6] - 
 3*SB[2, 4, 4, 1] - 3*SB[2, 4, 4, 2] + 3*SB[2, 4, 4, 3] + 6*SB[2, 4, 4, 4] + 
 6*SB[2, 4, 4, 5] - 6*SB[2, 4, 4, 6] - 3*SB[2, 4, 5, 1] - 3*SB[2, 4, 5, 2] + 
 3*SB[2, 4, 5, 3] + 6*SB[2, 4, 5, 4] + 6*SB[2, 4, 5, 5] - 6*SB[2, 4, 5, 6] + 
 3*SB[2, 4, 6, 1] + 3*SB[2, 4, 6, 2] - 3*SB[2, 4, 6, 3] - 6*SB[2, 4, 6, 4] - 
 6*SB[2, 4, 6, 5] + 6*SB[2, 4, 6, 6] - 2*SB[2, 4, 7, 7] + SB[2, 4, 8, 7] - 
 SB[2, 4, 9, 7] + SB[2, 5, 1, 1] + (3*SB[2, 5, 1, 2])/2 - 
 (3*SB[2, 5, 1, 3])/2 - 3*SB[2, 5, 1, 4] - 3*SB[2, 5, 1, 5] + 
 3*SB[2, 5, 1, 6] + (5*SB[2, 5, 2, 1])/2 + 2*SB[2, 5, 2, 2] - 
 (5*SB[2, 5, 2, 3])/2 - 5*SB[2, 5, 2, 4] - 5*SB[2, 5, 2, 5] + 
 5*SB[2, 5, 2, 6] - (5*SB[2, 5, 3, 1])/2 - (3*SB[2, 5, 3, 2])/2 + 
 SB[2, 5, 3, 3] + 3*SB[2, 5, 3, 4] + 3*SB[2, 5, 3, 5] - 3*SB[2, 5, 3, 6] - 
 3*SB[2, 5, 4, 1] - 3*SB[2, 5, 4, 2] + 3*SB[2, 5, 4, 3] + 6*SB[2, 5, 4, 4] + 
 6*SB[2, 5, 4, 5] - 6*SB[2, 5, 4, 6] - 3*SB[2, 5, 5, 1] - 3*SB[2, 5, 5, 2] + 
 3*SB[2, 5, 5, 3] + 6*SB[2, 5, 5, 4] + 6*SB[2, 5, 5, 5] - 6*SB[2, 5, 5, 6] + 
 3*SB[2, 5, 6, 1] + 3*SB[2, 5, 6, 2] - 3*SB[2, 5, 6, 3] - 6*SB[2, 5, 6, 4] - 
 6*SB[2, 5, 6, 5] + 6*SB[2, 5, 6, 6] - SB[2, 5, 8, 7] + SB[2, 5, 9, 7] - 
 SB[2, 6, 1, 1] - (3*SB[2, 6, 1, 2])/2 + (3*SB[2, 6, 1, 3])/2 + 
 3*SB[2, 6, 1, 4] + 3*SB[2, 6, 1, 5] - 3*SB[2, 6, 1, 6] - SB[2, 6, 2, 1]/2 + 
 SB[2, 6, 2, 3]/2 + SB[2, 6, 2, 4] + SB[2, 6, 2, 5] - SB[2, 6, 2, 6] + 
 SB[2, 6, 3, 1]/2 + (3*SB[2, 6, 3, 2])/2 - SB[2, 6, 3, 3] - 
 3*SB[2, 6, 3, 4] - 3*SB[2, 6, 3, 5] + 3*SB[2, 6, 3, 6] + 3*SB[2, 6, 4, 1] + 
 3*SB[2, 6, 4, 2] - 3*SB[2, 6, 4, 3] - 6*SB[2, 6, 4, 4] - 6*SB[2, 6, 4, 5] + 
 6*SB[2, 6, 4, 6] + 3*SB[2, 6, 5, 1] + 3*SB[2, 6, 5, 2] - 3*SB[2, 6, 5, 3] - 
 6*SB[2, 6, 5, 4] - 6*SB[2, 6, 5, 5] + 6*SB[2, 6, 5, 6] - 3*SB[2, 6, 6, 1] - 
 3*SB[2, 6, 6, 2] + 3*SB[2, 6, 6, 3] + 6*SB[2, 6, 6, 4] + 6*SB[2, 6, 6, 5] - 
 6*SB[2, 6, 6, 6] + 2*SB[2, 6, 7, 7] - SB[2, 6, 8, 7] + SB[2, 6, 9, 7] + 
 SB[2, 7, 7, 1]/2 + SB[2, 7, 7, 2] - SB[2, 7, 7, 3]/2 - SB[2, 7, 7, 4] - 
 SB[2, 7, 7, 5] + SB[2, 7, 7, 6] - SB[2, 7, 8, 1]/2 - SB[2, 7, 8, 2]/2 - 
 SB[2, 7, 9, 1]/2 + SB[2, 7, 9, 2]/2 - SB[2, 8, 7, 2]/2 + SB[2, 8, 7, 3]/2 + 
 SB[2, 8, 7, 4]/2 + SB[2, 8, 7, 5]/2 - SB[2, 8, 7, 6]/2 + SB[2, 8, 9, 1]/2 - 
 SB[2, 8, 9, 2]/2 + SB[2, 9, 7, 1]/2 + SB[2, 9, 7, 2]/2 - SB[2, 9, 7, 4]/2 - 
 SB[2, 9, 7, 5]/2 + SB[2, 9, 7, 6]/2 - SB[2, 9, 8, 1]/2 - SB[2, 9, 8, 2]/2 - 
 SB[3, 1, 1, 4]/2 - SB[3, 1, 1, 5]/2 + SB[3, 1, 1, 6]/2 - SB[3, 1, 2, 4]/2 - 
 SB[3, 1, 2, 5]/2 + SB[3, 1, 2, 6]/2 + SB[3, 1, 3, 4] + SB[3, 1, 3, 5] - 
 SB[3, 1, 3, 6] - (3*SB[3, 1, 4, 1])/2 - (3*SB[3, 1, 4, 2])/2 + 
 SB[3, 1, 4, 3] + 3*SB[3, 1, 4, 4] + 3*SB[3, 1, 4, 5] - 3*SB[3, 1, 4, 6] - 
 (3*SB[3, 1, 5, 1])/2 - (3*SB[3, 1, 5, 2])/2 + SB[3, 1, 5, 3] + 
 3*SB[3, 1, 5, 4] + 3*SB[3, 1, 5, 5] - 3*SB[3, 1, 5, 6] + 
 (3*SB[3, 1, 6, 1])/2 + (3*SB[3, 1, 6, 2])/2 - SB[3, 1, 6, 3] - 
 3*SB[3, 1, 6, 4] - 3*SB[3, 1, 6, 5] + 3*SB[3, 1, 6, 6] - SB[3, 1, 7, 7] + 
 SB[3, 1, 8, 7] - SB[3, 2, 1, 4]/2 - SB[3, 2, 1, 5]/2 + SB[3, 2, 1, 6]/2 - 
 SB[3, 2, 2, 4]/2 - SB[3, 2, 2, 5]/2 + SB[3, 2, 2, 6]/2 + SB[3, 2, 3, 4] + 
 SB[3, 2, 3, 5] - SB[3, 2, 3, 6] - (3*SB[3, 2, 4, 1])/2 - 
 (3*SB[3, 2, 4, 2])/2 + SB[3, 2, 4, 3] + 3*SB[3, 2, 4, 4] + 
 3*SB[3, 2, 4, 5] - 3*SB[3, 2, 4, 6] - (3*SB[3, 2, 5, 1])/2 - 
 (3*SB[3, 2, 5, 2])/2 + SB[3, 2, 5, 3] + 3*SB[3, 2, 5, 4] + 
 3*SB[3, 2, 5, 5] - 3*SB[3, 2, 5, 6] + (3*SB[3, 2, 6, 1])/2 + 
 (3*SB[3, 2, 6, 2])/2 - SB[3, 2, 6, 3] - 3*SB[3, 2, 6, 4] - 
 3*SB[3, 2, 6, 5] + 3*SB[3, 2, 6, 6] - SB[3, 2, 7, 7] + SB[3, 2, 8, 7] + 
 SB[3, 3, 1, 4] + SB[3, 3, 1, 5] - SB[3, 3, 1, 6] + SB[3, 3, 2, 4] + 
 SB[3, 3, 2, 5] - SB[3, 3, 2, 6] + SB[3, 3, 4, 1] + SB[3, 3, 4, 2] - 
 2*SB[3, 3, 4, 4] - 2*SB[3, 3, 4, 5] + 2*SB[3, 3, 4, 6] + SB[3, 3, 5, 1] + 
 SB[3, 3, 5, 2] - 2*SB[3, 3, 5, 4] - 2*SB[3, 3, 5, 5] + 2*SB[3, 3, 5, 6] - 
 SB[3, 3, 6, 1] - SB[3, 3, 6, 2] + 2*SB[3, 3, 6, 4] + 2*SB[3, 3, 6, 5] - 
 2*SB[3, 3, 6, 6] - SB[3, 4, 1, 1] - SB[3, 4, 1, 2] + SB[3, 4, 1, 3] + 
 3*SB[3, 4, 1, 4] + 3*SB[3, 4, 1, 5] - 3*SB[3, 4, 1, 6] - SB[3, 4, 2, 1] - 
 SB[3, 4, 2, 2] + SB[3, 4, 2, 3] + 3*SB[3, 4, 2, 4] + 3*SB[3, 4, 2, 5] - 
 3*SB[3, 4, 2, 6] + SB[3, 4, 3, 1] + SB[3, 4, 3, 2] - 2*SB[3, 4, 3, 4] - 
 2*SB[3, 4, 3, 5] + 2*SB[3, 4, 3, 6] + 3*SB[3, 4, 4, 1] + 3*SB[3, 4, 4, 2] - 
 2*SB[3, 4, 4, 3] - 6*SB[3, 4, 4, 4] - 6*SB[3, 4, 4, 5] + 6*SB[3, 4, 4, 6] + 
 3*SB[3, 4, 5, 1] + 3*SB[3, 4, 5, 2] - 2*SB[3, 4, 5, 3] - 6*SB[3, 4, 5, 4] - 
 6*SB[3, 4, 5, 5] + 6*SB[3, 4, 5, 6] - 3*SB[3, 4, 6, 1] - 3*SB[3, 4, 6, 2] + 
 2*SB[3, 4, 6, 3] + 6*SB[3, 4, 6, 4] + 6*SB[3, 4, 6, 5] - 6*SB[3, 4, 6, 6] + 
 SB[3, 4, 7, 7] - SB[3, 5, 1, 1] - SB[3, 5, 1, 2] + SB[3, 5, 1, 3] + 
 3*SB[3, 5, 1, 4] + 3*SB[3, 5, 1, 5] - 3*SB[3, 5, 1, 6] - SB[3, 5, 2, 1] - 
 SB[3, 5, 2, 2] + SB[3, 5, 2, 3] + 3*SB[3, 5, 2, 4] + 3*SB[3, 5, 2, 5] - 
 3*SB[3, 5, 2, 6] + SB[3, 5, 3, 1] + SB[3, 5, 3, 2] - 2*SB[3, 5, 3, 4] - 
 2*SB[3, 5, 3, 5] + 2*SB[3, 5, 3, 6] + 3*SB[3, 5, 4, 1] + 3*SB[3, 5, 4, 2] - 
 2*SB[3, 5, 4, 3] - 6*SB[3, 5, 4, 4] - 6*SB[3, 5, 4, 5] + 6*SB[3, 5, 4, 6] + 
 3*SB[3, 5, 5, 1] + 3*SB[3, 5, 5, 2] - 2*SB[3, 5, 5, 3] - 6*SB[3, 5, 5, 4] - 
 6*SB[3, 5, 5, 5] + 6*SB[3, 5, 5, 6] - 3*SB[3, 5, 6, 1] - 3*SB[3, 5, 6, 2] + 
 2*SB[3, 5, 6, 3] + 6*SB[3, 5, 6, 4] + 6*SB[3, 5, 6, 5] - 6*SB[3, 5, 6, 6] + 
 SB[3, 5, 7, 7] + SB[3, 6, 1, 1] + SB[3, 6, 1, 2] - SB[3, 6, 1, 3] - 
 3*SB[3, 6, 1, 4] - 3*SB[3, 6, 1, 5] + 3*SB[3, 6, 1, 6] + SB[3, 6, 2, 1] + 
 SB[3, 6, 2, 2] - SB[3, 6, 2, 3] - 3*SB[3, 6, 2, 4] - 3*SB[3, 6, 2, 5] + 
 3*SB[3, 6, 2, 6] - SB[3, 6, 3, 1] - SB[3, 6, 3, 2] + 2*SB[3, 6, 3, 4] + 
 2*SB[3, 6, 3, 5] - 2*SB[3, 6, 3, 6] - 3*SB[3, 6, 4, 1] - 3*SB[3, 6, 4, 2] + 
 2*SB[3, 6, 4, 3] + 6*SB[3, 6, 4, 4] + 6*SB[3, 6, 4, 5] - 6*SB[3, 6, 4, 6] - 
 3*SB[3, 6, 5, 1] - 3*SB[3, 6, 5, 2] + 2*SB[3, 6, 5, 3] + 6*SB[3, 6, 5, 4] + 
 6*SB[3, 6, 5, 5] - 6*SB[3, 6, 5, 6] + 3*SB[3, 6, 6, 1] + 3*SB[3, 6, 6, 2] - 
 2*SB[3, 6, 6, 3] - 6*SB[3, 6, 6, 4] - 6*SB[3, 6, 6, 5] + 6*SB[3, 6, 6, 6] - 
 SB[3, 6, 7, 7] - SB[3, 7, 7, 1]/2 - SB[3, 7, 7, 2]/2 + SB[3, 7, 7, 4]/2 + 
 SB[3, 7, 7, 5]/2 - SB[3, 7, 7, 6]/2 + SB[3, 7, 8, 1]/2 + SB[3, 7, 8, 2]/2 + 
 SB[4, 1, 1, 2]/2 - SB[4, 1, 1, 3]/2 - SB[4, 1, 1, 4] - SB[4, 1, 1, 5] + 
 SB[4, 1, 1, 6] + (3*SB[4, 1, 2, 1])/2 + SB[4, 1, 2, 2] - 
 (3*SB[4, 1, 2, 3])/2 - 3*SB[4, 1, 2, 4] - 3*SB[4, 1, 2, 5] + 
 3*SB[4, 1, 2, 6] - (3*SB[4, 1, 3, 1])/2 - SB[4, 1, 3, 2]/2 + 
 SB[4, 1, 3, 3] + 3*SB[4, 1, 3, 4] + 3*SB[4, 1, 3, 5] - 3*SB[4, 1, 3, 6] - 
 3*SB[4, 1, 4, 1] - 3*SB[4, 1, 4, 2] + 3*SB[4, 1, 4, 3] + 6*SB[4, 1, 4, 4] + 
 6*SB[4, 1, 4, 5] - 6*SB[4, 1, 4, 6] - 3*SB[4, 1, 5, 1] - 3*SB[4, 1, 5, 2] + 
 3*SB[4, 1, 5, 3] + 6*SB[4, 1, 5, 4] + 6*SB[4, 1, 5, 5] - 6*SB[4, 1, 5, 6] + 
 3*SB[4, 1, 6, 1] + 3*SB[4, 1, 6, 2] - 3*SB[4, 1, 6, 3] - 6*SB[4, 1, 6, 4] - 
 6*SB[4, 1, 6, 5] + 6*SB[4, 1, 6, 6] - SB[4, 1, 7, 7] + SB[4, 1, 8, 7] + 
 SB[4, 1, 9, 7] + SB[4, 2, 1, 1] + (3*SB[4, 2, 1, 2])/2 - 
 (3*SB[4, 2, 1, 3])/2 - 3*SB[4, 2, 1, 4] - 3*SB[4, 2, 1, 5] + 
 3*SB[4, 2, 1, 6] + SB[4, 2, 2, 1]/2 - SB[4, 2, 2, 3]/2 - SB[4, 2, 2, 4] - 
 SB[4, 2, 2, 5] + SB[4, 2, 2, 6] - SB[4, 2, 3, 1]/2 - (3*SB[4, 2, 3, 2])/2 + 
 SB[4, 2, 3, 3] + 3*SB[4, 2, 3, 4] + 3*SB[4, 2, 3, 5] - 3*SB[4, 2, 3, 6] - 
 3*SB[4, 2, 4, 1] - 3*SB[4, 2, 4, 2] + 3*SB[4, 2, 4, 3] + 6*SB[4, 2, 4, 4] + 
 6*SB[4, 2, 4, 5] - 6*SB[4, 2, 4, 6] - 3*SB[4, 2, 5, 1] - 3*SB[4, 2, 5, 2] + 
 3*SB[4, 2, 5, 3] + 6*SB[4, 2, 5, 4] + 6*SB[4, 2, 5, 5] - 6*SB[4, 2, 5, 6] + 
 3*SB[4, 2, 6, 1] + 3*SB[4, 2, 6, 2] - 3*SB[4, 2, 6, 3] - 6*SB[4, 2, 6, 4] - 
 6*SB[4, 2, 6, 5] + 6*SB[4, 2, 6, 6] - 2*SB[4, 2, 7, 7] + SB[4, 2, 8, 7] - 
 SB[4, 2, 9, 7] - SB[4, 3, 1, 1] - SB[4, 3, 1, 2] + SB[4, 3, 1, 3] + 
 3*SB[4, 3, 1, 4] + 3*SB[4, 3, 1, 5] - 3*SB[4, 3, 1, 6] - SB[4, 3, 2, 1] - 
 SB[4, 3, 2, 2] + SB[4, 3, 2, 3] + 3*SB[4, 3, 2, 4] + 3*SB[4, 3, 2, 5] - 
 3*SB[4, 3, 2, 6] + SB[4, 3, 3, 1] + SB[4, 3, 3, 2] - 2*SB[4, 3, 3, 4] - 
 2*SB[4, 3, 3, 5] + 2*SB[4, 3, 3, 6] + 3*SB[4, 3, 4, 1] + 3*SB[4, 3, 4, 2] - 
 2*SB[4, 3, 4, 3] - 6*SB[4, 3, 4, 4] - 6*SB[4, 3, 4, 5] + 6*SB[4, 3, 4, 6] + 
 3*SB[4, 3, 5, 1] + 3*SB[4, 3, 5, 2] - 2*SB[4, 3, 5, 3] - 6*SB[4, 3, 5, 4] - 
 6*SB[4, 3, 5, 5] + 6*SB[4, 3, 5, 6] - 3*SB[4, 3, 6, 1] - 3*SB[4, 3, 6, 2] + 
 2*SB[4, 3, 6, 3] + 6*SB[4, 3, 6, 4] + 6*SB[4, 3, 6, 5] - 6*SB[4, 3, 6, 6] + 
 SB[4, 3, 7, 7] - 2*SB[4, 4, 1, 1] - 3*SB[4, 4, 1, 2] + 3*SB[4, 4, 1, 3] + 
 6*SB[4, 4, 1, 4] + 6*SB[4, 4, 1, 5] - 6*SB[4, 4, 1, 6] - 3*SB[4, 4, 2, 1] - 
 2*SB[4, 4, 2, 2] + 3*SB[4, 4, 2, 3] + 6*SB[4, 4, 2, 4] + 6*SB[4, 4, 2, 5] - 
 6*SB[4, 4, 2, 6] + 3*SB[4, 4, 3, 1] + 3*SB[4, 4, 3, 2] - 2*SB[4, 4, 3, 3] - 
 6*SB[4, 4, 3, 4] - 6*SB[4, 4, 3, 5] + 6*SB[4, 4, 3, 6] + 6*SB[4, 4, 4, 1] + 
 6*SB[4, 4, 4, 2] - 6*SB[4, 4, 4, 3] - 12*SB[4, 4, 4, 4] - 
 12*SB[4, 4, 4, 5] + 12*SB[4, 4, 4, 6] + 6*SB[4, 4, 5, 1] + 
 6*SB[4, 4, 5, 2] - 6*SB[4, 4, 5, 3] - 12*SB[4, 4, 5, 4] - 
 12*SB[4, 4, 5, 5] + 12*SB[4, 4, 5, 6] - 6*SB[4, 4, 6, 1] - 
 6*SB[4, 4, 6, 2] + 6*SB[4, 4, 6, 3] + 12*SB[4, 4, 6, 4] + 
 12*SB[4, 4, 6, 5] - 12*SB[4, 4, 6, 6] + 2*SB[4, 4, 7, 7] - 
 2*SB[4, 5, 1, 1] - 3*SB[4, 5, 1, 2] + 3*SB[4, 5, 1, 3] + 6*SB[4, 5, 1, 4] + 
 6*SB[4, 5, 1, 5] - 6*SB[4, 5, 1, 6] - 3*SB[4, 5, 2, 1] - 2*SB[4, 5, 2, 2] + 
 3*SB[4, 5, 2, 3] + 6*SB[4, 5, 2, 4] + 6*SB[4, 5, 2, 5] - 6*SB[4, 5, 2, 6] + 
 3*SB[4, 5, 3, 1] + 3*SB[4, 5, 3, 2] - 2*SB[4, 5, 3, 3] - 6*SB[4, 5, 3, 4] - 
 6*SB[4, 5, 3, 5] + 6*SB[4, 5, 3, 6] + 6*SB[4, 5, 4, 1] + 6*SB[4, 5, 4, 2] - 
 6*SB[4, 5, 4, 3] - 12*SB[4, 5, 4, 4] - 12*SB[4, 5, 4, 5] + 
 12*SB[4, 5, 4, 6] + 6*SB[4, 5, 5, 1] + 6*SB[4, 5, 5, 2] - 6*SB[4, 5, 5, 3] - 
 12*SB[4, 5, 5, 4] - 12*SB[4, 5, 5, 5] + 12*SB[4, 5, 5, 6] - 
 6*SB[4, 5, 6, 1] - 6*SB[4, 5, 6, 2] + 6*SB[4, 5, 6, 3] + 12*SB[4, 5, 6, 4] + 
 12*SB[4, 5, 6, 5] - 12*SB[4, 5, 6, 6] + 2*SB[4, 5, 7, 7] + 
 2*SB[4, 6, 1, 1] + 3*SB[4, 6, 1, 2] - 3*SB[4, 6, 1, 3] - 6*SB[4, 6, 1, 4] - 
 6*SB[4, 6, 1, 5] + 6*SB[4, 6, 1, 6] + 3*SB[4, 6, 2, 1] + 2*SB[4, 6, 2, 2] - 
 3*SB[4, 6, 2, 3] - 6*SB[4, 6, 2, 4] - 6*SB[4, 6, 2, 5] + 6*SB[4, 6, 2, 6] - 
 3*SB[4, 6, 3, 1] - 3*SB[4, 6, 3, 2] + 2*SB[4, 6, 3, 3] + 6*SB[4, 6, 3, 4] + 
 6*SB[4, 6, 3, 5] - 6*SB[4, 6, 3, 6] - 6*SB[4, 6, 4, 1] - 6*SB[4, 6, 4, 2] + 
 6*SB[4, 6, 4, 3] + 12*SB[4, 6, 4, 4] + 12*SB[4, 6, 4, 5] - 
 12*SB[4, 6, 4, 6] - 6*SB[4, 6, 5, 1] - 6*SB[4, 6, 5, 2] + 6*SB[4, 6, 5, 3] + 
 12*SB[4, 6, 5, 4] + 12*SB[4, 6, 5, 5] - 12*SB[4, 6, 5, 6] + 
 6*SB[4, 6, 6, 1] + 6*SB[4, 6, 6, 2] - 6*SB[4, 6, 6, 3] - 12*SB[4, 6, 6, 4] - 
 12*SB[4, 6, 6, 5] + 12*SB[4, 6, 6, 6] - 2*SB[4, 6, 7, 7] - 
 SB[4, 7, 7, 1]/2 - SB[4, 7, 7, 2] + SB[4, 7, 7, 3]/2 + SB[4, 7, 7, 4] + 
 SB[4, 7, 7, 5] - SB[4, 7, 7, 6] + SB[4, 7, 8, 1]/2 + SB[4, 7, 8, 2]/2 + 
 SB[4, 7, 9, 1]/2 - SB[4, 7, 9, 2]/2 + SB[5, 1, 1, 2]/2 - SB[5, 1, 1, 3]/2 - 
 SB[5, 1, 1, 4] - SB[5, 1, 1, 5] + SB[5, 1, 1, 6] + (3*SB[5, 1, 2, 1])/2 + 
 SB[5, 1, 2, 2] - (3*SB[5, 1, 2, 3])/2 - 3*SB[5, 1, 2, 4] - 
 3*SB[5, 1, 2, 5] + 3*SB[5, 1, 2, 6] - (3*SB[5, 1, 3, 1])/2 - 
 SB[5, 1, 3, 2]/2 + SB[5, 1, 3, 3] + 3*SB[5, 1, 3, 4] + 3*SB[5, 1, 3, 5] - 
 3*SB[5, 1, 3, 6] - 3*SB[5, 1, 4, 1] - 3*SB[5, 1, 4, 2] + 3*SB[5, 1, 4, 3] + 
 6*SB[5, 1, 4, 4] + 6*SB[5, 1, 4, 5] - 6*SB[5, 1, 4, 6] - 3*SB[5, 1, 5, 1] - 
 3*SB[5, 1, 5, 2] + 3*SB[5, 1, 5, 3] + 6*SB[5, 1, 5, 4] + 6*SB[5, 1, 5, 5] - 
 6*SB[5, 1, 5, 6] + 3*SB[5, 1, 6, 1] + 3*SB[5, 1, 6, 2] - 3*SB[5, 1, 6, 3] - 
 6*SB[5, 1, 6, 4] - 6*SB[5, 1, 6, 5] + 6*SB[5, 1, 6, 6] - SB[5, 1, 7, 7] + 
 SB[5, 1, 8, 7] + SB[5, 1, 9, 7] + SB[5, 2, 1, 1] + (3*SB[5, 2, 1, 2])/2 - 
 (3*SB[5, 2, 1, 3])/2 - 3*SB[5, 2, 1, 4] - 3*SB[5, 2, 1, 5] + 
 3*SB[5, 2, 1, 6] + SB[5, 2, 2, 1]/2 - SB[5, 2, 2, 3]/2 - SB[5, 2, 2, 4] - 
 SB[5, 2, 2, 5] + SB[5, 2, 2, 6] - SB[5, 2, 3, 1]/2 - (3*SB[5, 2, 3, 2])/2 + 
 SB[5, 2, 3, 3] + 3*SB[5, 2, 3, 4] + 3*SB[5, 2, 3, 5] - 3*SB[5, 2, 3, 6] - 
 3*SB[5, 2, 4, 1] - 3*SB[5, 2, 4, 2] + 3*SB[5, 2, 4, 3] + 6*SB[5, 2, 4, 4] + 
 6*SB[5, 2, 4, 5] - 6*SB[5, 2, 4, 6] - 3*SB[5, 2, 5, 1] - 3*SB[5, 2, 5, 2] + 
 3*SB[5, 2, 5, 3] + 6*SB[5, 2, 5, 4] + 6*SB[5, 2, 5, 5] - 6*SB[5, 2, 5, 6] + 
 3*SB[5, 2, 6, 1] + 3*SB[5, 2, 6, 2] - 3*SB[5, 2, 6, 3] - 6*SB[5, 2, 6, 4] - 
 6*SB[5, 2, 6, 5] + 6*SB[5, 2, 6, 6] - 2*SB[5, 2, 7, 7] + SB[5, 2, 8, 7] - 
 SB[5, 2, 9, 7] - SB[5, 3, 1, 1] - SB[5, 3, 1, 2] + SB[5, 3, 1, 3] + 
 3*SB[5, 3, 1, 4] + 3*SB[5, 3, 1, 5] - 3*SB[5, 3, 1, 6] - SB[5, 3, 2, 1] - 
 SB[5, 3, 2, 2] + SB[5, 3, 2, 3] + 3*SB[5, 3, 2, 4] + 3*SB[5, 3, 2, 5] - 
 3*SB[5, 3, 2, 6] + SB[5, 3, 3, 1] + SB[5, 3, 3, 2] - 2*SB[5, 3, 3, 4] - 
 2*SB[5, 3, 3, 5] + 2*SB[5, 3, 3, 6] + 3*SB[5, 3, 4, 1] + 3*SB[5, 3, 4, 2] - 
 2*SB[5, 3, 4, 3] - 6*SB[5, 3, 4, 4] - 6*SB[5, 3, 4, 5] + 6*SB[5, 3, 4, 6] + 
 3*SB[5, 3, 5, 1] + 3*SB[5, 3, 5, 2] - 2*SB[5, 3, 5, 3] - 6*SB[5, 3, 5, 4] - 
 6*SB[5, 3, 5, 5] + 6*SB[5, 3, 5, 6] - 3*SB[5, 3, 6, 1] - 3*SB[5, 3, 6, 2] + 
 2*SB[5, 3, 6, 3] + 6*SB[5, 3, 6, 4] + 6*SB[5, 3, 6, 5] - 6*SB[5, 3, 6, 6] + 
 SB[5, 3, 7, 7] - 2*SB[5, 4, 1, 1] - 3*SB[5, 4, 1, 2] + 3*SB[5, 4, 1, 3] + 
 6*SB[5, 4, 1, 4] + 6*SB[5, 4, 1, 5] - 6*SB[5, 4, 1, 6] - 3*SB[5, 4, 2, 1] - 
 2*SB[5, 4, 2, 2] + 3*SB[5, 4, 2, 3] + 6*SB[5, 4, 2, 4] + 6*SB[5, 4, 2, 5] - 
 6*SB[5, 4, 2, 6] + 3*SB[5, 4, 3, 1] + 3*SB[5, 4, 3, 2] - 2*SB[5, 4, 3, 3] - 
 6*SB[5, 4, 3, 4] - 6*SB[5, 4, 3, 5] + 6*SB[5, 4, 3, 6] + 6*SB[5, 4, 4, 1] + 
 6*SB[5, 4, 4, 2] - 6*SB[5, 4, 4, 3] - 12*SB[5, 4, 4, 4] - 
 12*SB[5, 4, 4, 5] + 12*SB[5, 4, 4, 6] + 6*SB[5, 4, 5, 1] + 
 6*SB[5, 4, 5, 2] - 6*SB[5, 4, 5, 3] - 12*SB[5, 4, 5, 4] - 
 12*SB[5, 4, 5, 5] + 12*SB[5, 4, 5, 6] - 6*SB[5, 4, 6, 1] - 
 6*SB[5, 4, 6, 2] + 6*SB[5, 4, 6, 3] + 12*SB[5, 4, 6, 4] + 
 12*SB[5, 4, 6, 5] - 12*SB[5, 4, 6, 6] + 2*SB[5, 4, 7, 7] - 
 2*SB[5, 5, 1, 1] - 3*SB[5, 5, 1, 2] + 3*SB[5, 5, 1, 3] + 6*SB[5, 5, 1, 4] + 
 6*SB[5, 5, 1, 5] - 6*SB[5, 5, 1, 6] - 3*SB[5, 5, 2, 1] - 2*SB[5, 5, 2, 2] + 
 3*SB[5, 5, 2, 3] + 6*SB[5, 5, 2, 4] + 6*SB[5, 5, 2, 5] - 6*SB[5, 5, 2, 6] + 
 3*SB[5, 5, 3, 1] + 3*SB[5, 5, 3, 2] - 2*SB[5, 5, 3, 3] - 6*SB[5, 5, 3, 4] - 
 6*SB[5, 5, 3, 5] + 6*SB[5, 5, 3, 6] + 6*SB[5, 5, 4, 1] + 6*SB[5, 5, 4, 2] - 
 6*SB[5, 5, 4, 3] - 12*SB[5, 5, 4, 4] - 12*SB[5, 5, 4, 5] + 
 12*SB[5, 5, 4, 6] + 6*SB[5, 5, 5, 1] + 6*SB[5, 5, 5, 2] - 6*SB[5, 5, 5, 3] - 
 12*SB[5, 5, 5, 4] - 12*SB[5, 5, 5, 5] + 12*SB[5, 5, 5, 6] - 
 6*SB[5, 5, 6, 1] - 6*SB[5, 5, 6, 2] + 6*SB[5, 5, 6, 3] + 12*SB[5, 5, 6, 4] + 
 12*SB[5, 5, 6, 5] - 12*SB[5, 5, 6, 6] + 2*SB[5, 5, 7, 7] + 
 2*SB[5, 6, 1, 1] + 3*SB[5, 6, 1, 2] - 3*SB[5, 6, 1, 3] - 6*SB[5, 6, 1, 4] - 
 6*SB[5, 6, 1, 5] + 6*SB[5, 6, 1, 6] + 3*SB[5, 6, 2, 1] + 2*SB[5, 6, 2, 2] - 
 3*SB[5, 6, 2, 3] - 6*SB[5, 6, 2, 4] - 6*SB[5, 6, 2, 5] + 6*SB[5, 6, 2, 6] - 
 3*SB[5, 6, 3, 1] - 3*SB[5, 6, 3, 2] + 2*SB[5, 6, 3, 3] + 6*SB[5, 6, 3, 4] + 
 6*SB[5, 6, 3, 5] - 6*SB[5, 6, 3, 6] - 6*SB[5, 6, 4, 1] - 6*SB[5, 6, 4, 2] + 
 6*SB[5, 6, 4, 3] + 12*SB[5, 6, 4, 4] + 12*SB[5, 6, 4, 5] - 
 12*SB[5, 6, 4, 6] - 6*SB[5, 6, 5, 1] - 6*SB[5, 6, 5, 2] + 6*SB[5, 6, 5, 3] + 
 12*SB[5, 6, 5, 4] + 12*SB[5, 6, 5, 5] - 12*SB[5, 6, 5, 6] + 
 6*SB[5, 6, 6, 1] + 6*SB[5, 6, 6, 2] - 6*SB[5, 6, 6, 3] - 12*SB[5, 6, 6, 4] - 
 12*SB[5, 6, 6, 5] + 12*SB[5, 6, 6, 6] - 2*SB[5, 6, 7, 7] - 
 SB[5, 7, 7, 1]/2 - SB[5, 7, 7, 2] + SB[5, 7, 7, 3]/2 + SB[5, 7, 7, 4] + 
 SB[5, 7, 7, 5] - SB[5, 7, 7, 6] + SB[5, 7, 8, 1]/2 + SB[5, 7, 8, 2]/2 + 
 SB[5, 7, 9, 1]/2 - SB[5, 7, 9, 2]/2 - SB[6, 1, 1, 2]/2 + SB[6, 1, 1, 3]/2 + 
 SB[6, 1, 1, 4] + SB[6, 1, 1, 5] - SB[6, 1, 1, 6] - (3*SB[6, 1, 2, 1])/2 - 
 SB[6, 1, 2, 2] + (3*SB[6, 1, 2, 3])/2 + 3*SB[6, 1, 2, 4] + 
 3*SB[6, 1, 2, 5] - 3*SB[6, 1, 2, 6] + (3*SB[6, 1, 3, 1])/2 + 
 SB[6, 1, 3, 2]/2 - SB[6, 1, 3, 3] - 3*SB[6, 1, 3, 4] - 3*SB[6, 1, 3, 5] + 
 3*SB[6, 1, 3, 6] + 3*SB[6, 1, 4, 1] + 3*SB[6, 1, 4, 2] - 3*SB[6, 1, 4, 3] - 
 6*SB[6, 1, 4, 4] - 6*SB[6, 1, 4, 5] + 6*SB[6, 1, 4, 6] + 3*SB[6, 1, 5, 1] + 
 3*SB[6, 1, 5, 2] - 3*SB[6, 1, 5, 3] - 6*SB[6, 1, 5, 4] - 6*SB[6, 1, 5, 5] + 
 6*SB[6, 1, 5, 6] - 3*SB[6, 1, 6, 1] - 3*SB[6, 1, 6, 2] + 3*SB[6, 1, 6, 3] + 
 6*SB[6, 1, 6, 4] + 6*SB[6, 1, 6, 5] - 6*SB[6, 1, 6, 6] + SB[6, 1, 7, 7] - 
 SB[6, 1, 8, 7] - SB[6, 1, 9, 7] - SB[6, 2, 1, 1] - (3*SB[6, 2, 1, 2])/2 + 
 (3*SB[6, 2, 1, 3])/2 + 3*SB[6, 2, 1, 4] + 3*SB[6, 2, 1, 5] - 
 3*SB[6, 2, 1, 6] - SB[6, 2, 2, 1]/2 + SB[6, 2, 2, 3]/2 + SB[6, 2, 2, 4] + 
 SB[6, 2, 2, 5] - SB[6, 2, 2, 6] + SB[6, 2, 3, 1]/2 + (3*SB[6, 2, 3, 2])/2 - 
 SB[6, 2, 3, 3] - 3*SB[6, 2, 3, 4] - 3*SB[6, 2, 3, 5] + 3*SB[6, 2, 3, 6] + 
 3*SB[6, 2, 4, 1] + 3*SB[6, 2, 4, 2] - 3*SB[6, 2, 4, 3] - 6*SB[6, 2, 4, 4] - 
 6*SB[6, 2, 4, 5] + 6*SB[6, 2, 4, 6] + 3*SB[6, 2, 5, 1] + 3*SB[6, 2, 5, 2] - 
 3*SB[6, 2, 5, 3] - 6*SB[6, 2, 5, 4] - 6*SB[6, 2, 5, 5] + 6*SB[6, 2, 5, 6] - 
 3*SB[6, 2, 6, 1] - 3*SB[6, 2, 6, 2] + 3*SB[6, 2, 6, 3] + 6*SB[6, 2, 6, 4] + 
 6*SB[6, 2, 6, 5] - 6*SB[6, 2, 6, 6] + 2*SB[6, 2, 7, 7] - SB[6, 2, 8, 7] + 
 SB[6, 2, 9, 7] + SB[6, 3, 1, 1] + SB[6, 3, 1, 2] - SB[6, 3, 1, 3] - 
 3*SB[6, 3, 1, 4] - 3*SB[6, 3, 1, 5] + 3*SB[6, 3, 1, 6] + SB[6, 3, 2, 1] + 
 SB[6, 3, 2, 2] - SB[6, 3, 2, 3] - 3*SB[6, 3, 2, 4] - 3*SB[6, 3, 2, 5] + 
 3*SB[6, 3, 2, 6] - SB[6, 3, 3, 1] - SB[6, 3, 3, 2] + 2*SB[6, 3, 3, 4] + 
 2*SB[6, 3, 3, 5] - 2*SB[6, 3, 3, 6] - 3*SB[6, 3, 4, 1] - 3*SB[6, 3, 4, 2] + 
 2*SB[6, 3, 4, 3] + 6*SB[6, 3, 4, 4] + 6*SB[6, 3, 4, 5] - 6*SB[6, 3, 4, 6] - 
 3*SB[6, 3, 5, 1] - 3*SB[6, 3, 5, 2] + 2*SB[6, 3, 5, 3] + 6*SB[6, 3, 5, 4] + 
 6*SB[6, 3, 5, 5] - 6*SB[6, 3, 5, 6] + 3*SB[6, 3, 6, 1] + 3*SB[6, 3, 6, 2] - 
 2*SB[6, 3, 6, 3] - 6*SB[6, 3, 6, 4] - 6*SB[6, 3, 6, 5] + 6*SB[6, 3, 6, 6] - 
 SB[6, 3, 7, 7] + 2*SB[6, 4, 1, 1] + 3*SB[6, 4, 1, 2] - 3*SB[6, 4, 1, 3] - 
 6*SB[6, 4, 1, 4] - 6*SB[6, 4, 1, 5] + 6*SB[6, 4, 1, 6] + 3*SB[6, 4, 2, 1] + 
 2*SB[6, 4, 2, 2] - 3*SB[6, 4, 2, 3] - 6*SB[6, 4, 2, 4] - 6*SB[6, 4, 2, 5] + 
 6*SB[6, 4, 2, 6] - 3*SB[6, 4, 3, 1] - 3*SB[6, 4, 3, 2] + 2*SB[6, 4, 3, 3] + 
 6*SB[6, 4, 3, 4] + 6*SB[6, 4, 3, 5] - 6*SB[6, 4, 3, 6] - 6*SB[6, 4, 4, 1] - 
 6*SB[6, 4, 4, 2] + 6*SB[6, 4, 4, 3] + 12*SB[6, 4, 4, 4] + 
 12*SB[6, 4, 4, 5] - 12*SB[6, 4, 4, 6] - 6*SB[6, 4, 5, 1] - 
 6*SB[6, 4, 5, 2] + 6*SB[6, 4, 5, 3] + 12*SB[6, 4, 5, 4] + 
 12*SB[6, 4, 5, 5] - 12*SB[6, 4, 5, 6] + 6*SB[6, 4, 6, 1] + 
 6*SB[6, 4, 6, 2] - 6*SB[6, 4, 6, 3] - 12*SB[6, 4, 6, 4] - 
 12*SB[6, 4, 6, 5] + 12*SB[6, 4, 6, 6] - 2*SB[6, 4, 7, 7] + 
 2*SB[6, 5, 1, 1] + 3*SB[6, 5, 1, 2] - 3*SB[6, 5, 1, 3] - 6*SB[6, 5, 1, 4] - 
 6*SB[6, 5, 1, 5] + 6*SB[6, 5, 1, 6] + 3*SB[6, 5, 2, 1] + 2*SB[6, 5, 2, 2] - 
 3*SB[6, 5, 2, 3] - 6*SB[6, 5, 2, 4] - 6*SB[6, 5, 2, 5] + 6*SB[6, 5, 2, 6] - 
 3*SB[6, 5, 3, 1] - 3*SB[6, 5, 3, 2] + 2*SB[6, 5, 3, 3] + 6*SB[6, 5, 3, 4] + 
 6*SB[6, 5, 3, 5] - 6*SB[6, 5, 3, 6] - 6*SB[6, 5, 4, 1] - 6*SB[6, 5, 4, 2] + 
 6*SB[6, 5, 4, 3] + 12*SB[6, 5, 4, 4] + 12*SB[6, 5, 4, 5] - 
 12*SB[6, 5, 4, 6] - 6*SB[6, 5, 5, 1] - 6*SB[6, 5, 5, 2] + 6*SB[6, 5, 5, 3] + 
 12*SB[6, 5, 5, 4] + 12*SB[6, 5, 5, 5] - 12*SB[6, 5, 5, 6] + 
 6*SB[6, 5, 6, 1] + 6*SB[6, 5, 6, 2] - 6*SB[6, 5, 6, 3] - 12*SB[6, 5, 6, 4] - 
 12*SB[6, 5, 6, 5] + 12*SB[6, 5, 6, 6] - 2*SB[6, 5, 7, 7] - 
 2*SB[6, 6, 1, 1] - 3*SB[6, 6, 1, 2] + 3*SB[6, 6, 1, 3] + 6*SB[6, 6, 1, 4] + 
 6*SB[6, 6, 1, 5] - 6*SB[6, 6, 1, 6] - 3*SB[6, 6, 2, 1] - 2*SB[6, 6, 2, 2] + 
 3*SB[6, 6, 2, 3] + 6*SB[6, 6, 2, 4] + 6*SB[6, 6, 2, 5] - 6*SB[6, 6, 2, 6] + 
 3*SB[6, 6, 3, 1] + 3*SB[6, 6, 3, 2] - 2*SB[6, 6, 3, 3] - 6*SB[6, 6, 3, 4] - 
 6*SB[6, 6, 3, 5] + 6*SB[6, 6, 3, 6] + 6*SB[6, 6, 4, 1] + 6*SB[6, 6, 4, 2] - 
 6*SB[6, 6, 4, 3] - 12*SB[6, 6, 4, 4] - 12*SB[6, 6, 4, 5] + 
 12*SB[6, 6, 4, 6] + 6*SB[6, 6, 5, 1] + 6*SB[6, 6, 5, 2] - 6*SB[6, 6, 5, 3] - 
 12*SB[6, 6, 5, 4] - 12*SB[6, 6, 5, 5] + 12*SB[6, 6, 5, 6] - 
 6*SB[6, 6, 6, 1] - 6*SB[6, 6, 6, 2] + 6*SB[6, 6, 6, 3] + 12*SB[6, 6, 6, 4] + 
 12*SB[6, 6, 6, 5] - 12*SB[6, 6, 6, 6] + 2*SB[6, 6, 7, 7] + 
 SB[6, 7, 7, 1]/2 + SB[6, 7, 7, 2] - SB[6, 7, 7, 3]/2 - SB[6, 7, 7, 4] - 
 SB[6, 7, 7, 5] + SB[6, 7, 7, 6] - SB[6, 7, 8, 1]/2 - SB[6, 7, 8, 2]/2 - 
 SB[6, 7, 9, 1]/2 + SB[6, 7, 9, 2]/2);


==> anc/5_Masters_ReplaceRule.m <==
(* ::Package:: *)

(*
This is the fifth ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons" 
by Yuanhong Guo, Lei Wang and Gang Yang
*)

(* 
The replacement rule of the master integrals:
form arXiv:1807.11522 by Abreu, Page, and Zeng to arxiv:2009.07803 by Chicherina and Sotnikov,
the latter gives the pentagon functions of the master integrals.
mi[T,{i,j,l,m,n},N] is defined in the file '1_FormFactor_in_Masters.m',
{PB[i,N], HB[i,N], DP[i,N]} are defined by arxiv:2009.07803.
The number of master integrals for the three topologies are {61, 73, 108}.
*)
{{mi[1, {5, 4, 3, 2, 1}, 1] -> -PB[1, 59], mi[1, {5, 4, 3, 2, 1}, 2] -> 
   -6*PB[1, 22] - 3*PB[1, 26] - 3*PB[1, 43] - PB[1, 48] - PB[1, 55] - 
    PB[1, 60]/2 + PB[1, 61], mi[1, {5, 4, 3, 2, 1}, 3] -> -PB[1, 60], 
  mi[1, {5, 4, 3, 2, 1}, 4] -> -PB[1, 54], mi[1, {5, 4, 3, 2, 1}, 5] -> 
   PB[1, 53], mi[1, {5, 4, 3, 2, 1}, 6] -> -PB[1, 22] - PB[1, 43]/2 - 
    PB[1, 55]/2, mi[1, {5, 4, 3, 2, 1}, 7] -> -PB[1, 52], 
  mi[1, {5, 4, 3, 2, 1}, 8] -> -PB[1, 51], mi[1, {5, 4, 3, 2, 1}, 9] -> 
   -PB[1, 50], mi[1, {5, 4, 3, 2, 1}, 10] -> -PB[1, 49], 
  mi[1, {5, 4, 3, 2, 1}, 11] -> -PB[1, 47], mi[1, {5, 4, 3, 2, 1}, 12] -> 
   PB[1, 46], mi[1, {5, 4, 3, 2, 1}, 13] -> -PB[1, 22] - PB[1, 26]/2 - 
    PB[1, 48]/2, mi[1, {5, 4, 3, 2, 1}, 14] -> 
   (3*PB[1, 2])/2 + (3*PB[1, 11])/2 + (3*PB[1, 33])/2 - (3*PB[1, 35])/2 - 
    (3*PB[1, 41])/2 + (3*PB[1, 44])/2 - PB[1, 56]/2, 
  mi[1, {5, 4, 3, 2, 1}, 15] -> -1/4*PB[1, 43] + PB[1, 57]/12, 
  mi[1, {5, 4, 3, 2, 1}, 16] -> -PB[1, 42], mi[1, {5, 4, 3, 2, 1}, 17] -> 
   -1/2*PB[1, 43], mi[1, {5, 4, 3, 2, 1}, 18] -> -PB[1, 45], 
  mi[1, {5, 4, 3, 2, 1}, 19] -> -PB[1, 27], mi[1, {5, 4, 3, 2, 1}, 20] -> 
   2*PB[1, 1] + (7*PB[1, 2])/2 - 5*PB[1, 3] - (3*PB[1, 4])/2 - 
    (5*PB[1, 5])/2 + PB[1, 9] - (3*PB[1, 10])/2 + (3*PB[1, 11])/2 - 
    (9*PB[1, 14])/2 - 3*PB[1, 15] + 3*PB[1, 16] - (2*PB[1, 17])/3 - 
    2*PB[1, 18] - 2*PB[1, 19] - 2*PB[1, 20] - PB[1, 23]/2 + PB[1, 24]/2 + 
    2*PB[1, 28] + (3*PB[1, 33])/2 - (3*PB[1, 35])/2 + (3*PB[1, 37])/2 - 
    (3*PB[1, 38])/2 - PB[1, 39] - (3*PB[1, 41])/2 + (3*PB[1, 44])/2 + 
    PB[1, 58]/2, mi[1, {5, 4, 3, 2, 1}, 21] -> PB[1, 25], 
  mi[1, {5, 4, 3, 2, 1}, 22] -> -1/2*PB[1, 26], 
  mi[1, {5, 4, 3, 2, 1}, 23] -> PB[1, 31], mi[1, {5, 4, 3, 2, 1}, 24] -> 
   -PB[1, 21], mi[1, {5, 4, 3, 2, 1}, 25] -> PB[1, 22]/2, 
  mi[1, {5, 4, 3, 2, 1}, 26] -> PB[1, 18], mi[1, {5, 4, 3, 2, 1}, 27] -> 
   PB[1, 1]/6 + (2*PB[1, 2])/3 + PB[1, 3]/3 - PB[1, 10]/2 + (2*PB[1, 11])/3 + 
    PB[1, 12] + PB[1, 17]/9 - PB[1, 29]/3 + PB[1, 32]/3 + PB[1, 33]/2 + 
    PB[1, 34]/6 - PB[1, 35] - PB[1, 36]/3 + PB[1, 40]/3 - PB[1, 41]/2 + 
    PB[1, 44]/2, mi[1, {5, 4, 3, 2, 1}, 28] -> PB[1, 1]/6 + (2*PB[1, 2])/3 + 
    PB[1, 3]/3 - PB[1, 10]/2 + (2*PB[1, 11])/3 + PB[1, 12] + PB[1, 17]/9 - 
    PB[1, 29]/3 + PB[1, 32]/3 + PB[1, 33]/2 + PB[1, 34]/6 - PB[1, 35] - 
    PB[1, 36]/3 + PB[1, 40]/3 + PB[1, 44]/2, mi[1, {5, 4, 3, 2, 1}, 29] -> 
   PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - PB[1, 4]/2 - (2*PB[1, 5])/3 + 
    PB[1, 10] - PB[1, 14]/2 - PB[1, 15]/2 - PB[1, 17]/9 - PB[1, 18]/3 - 
    PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 30]/3 + PB[1, 37]/6 - PB[1, 38]/2 - 
    PB[1, 39]/6 + PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 30] -> 
   -1/6*PB[1, 1] - PB[1, 2]/6 - PB[1, 3]/3 + (3*PB[1, 10])/2 - 
    (2*PB[1, 11])/3 - PB[1, 12] - PB[1, 17]/9 + PB[1, 30]/3 - PB[1, 32]/3 - 
    PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35]/2 + PB[1, 36]/3, 
  mi[1, {5, 4, 3, 2, 1}, 31] -> -1/3*PB[1, 1] - PB[1, 2]/3 + PB[1, 3]/3 + 
    (2*PB[1, 5])/3 + PB[1, 10]/2 + PB[1, 14] + PB[1, 15]/2 + PB[1, 17]/9 + 
    PB[1, 18]/3 + PB[1, 19]/3 + PB[1, 20]/3 + PB[1, 23]/2 - PB[1, 29]/3 - 
    PB[1, 37]/3 + PB[1, 38]/2 + PB[1, 39]/6, mi[1, {5, 4, 3, 2, 1}, 32] -> 
   PB[1, 14], mi[1, {5, 4, 3, 2, 1}, 33] -> -PB[1, 11], 
  mi[1, {5, 4, 3, 2, 1}, 34] -> (-5*PB[1, 1])/2 - PB[1, 2] + PB[1, 3] - 
    (3*PB[1, 10])/2 + 2*PB[1, 11] + PB[1, 17]/3 - PB[1, 30] + PB[1, 32] + 
    (3*PB[1, 33])/2 - PB[1, 34]/2 - PB[1, 36], mi[1, {5, 4, 3, 2, 1}, 35] -> 
   -PB[1, 7], mi[1, {5, 4, 3, 2, 1}, 36] -> -1/3*PB[1, 1] - PB[1, 2]/3 + 
    PB[1, 3]/3 + (2*PB[1, 5])/3 + PB[1, 10]/2 + PB[1, 14] + PB[1, 15]/2 + 
    PB[1, 17]/9 + PB[1, 18]/3 + PB[1, 19]/3 + PB[1, 20]/3 + PB[1, 23]/2 - 
    PB[1, 24]/2 - PB[1, 29]/3 - PB[1, 37]/3 + PB[1, 38]/2 + PB[1, 39]/6, 
  mi[1, {5, 4, 3, 2, 1}, 37] -> PB[1, 13], mi[1, {5, 4, 3, 2, 1}, 38] -> 
   -PB[1, 9], mi[1, {5, 4, 3, 2, 1}, 39] -> 2*PB[1, 1] + 2*PB[1, 2] - 
    5*PB[1, 3] - 4*PB[1, 5] + PB[1, 9] - 3*PB[1, 10] - 6*PB[1, 14] - 
    3*PB[1, 15] + 3*PB[1, 16] - (2*PB[1, 17])/3 - 2*PB[1, 18] - 2*PB[1, 19] - 
    2*PB[1, 20] - 2*PB[1, 23] + 2*PB[1, 24] + 2*PB[1, 28] + 2*PB[1, 37] - 
    3*PB[1, 38] - PB[1, 39], mi[1, {5, 4, 3, 2, 1}, 40] -> PB[1, 6], 
  mi[1, {5, 4, 3, 2, 1}, 41] -> -PB[1, 8], mi[1, {5, 4, 3, 2, 1}, 42] -> 
   -PB[1, 5], mi[1, {5, 4, 3, 2, 1}, 43] -> -PB[1, 1] - PB[1, 2] + PB[1, 3] + 
    2*PB[1, 5] - (3*PB[1, 10])/2 - (3*PB[1, 15])/2 + PB[1, 17]/3 + 
    PB[1, 18] + PB[1, 19] + PB[1, 20] - PB[1, 30] + (3*PB[1, 38])/2 - 
    PB[1, 39]/2 - PB[1, 40], mi[1, {5, 4, 3, 2, 1}, 44] -> PB[1, 2], 
  mi[1, {5, 4, 3, 2, 1}, 45] -> PB[1, 1]/2 + PB[1, 2]/2 - PB[1, 3]/2 + 
    PB[1, 10] - PB[1, 17]/6 - PB[1, 20]/2 - PB[1, 29]/3 + PB[1, 30]/3 + 
    PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 46] -> PB[1, 1]/2 + PB[1, 2]/2 - 
    PB[1, 3]/2 + PB[1, 10] - PB[1, 17]/6 - PB[1, 29]/3 + PB[1, 30]/3 + 
    PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 47] -> -1/3*PB[1, 1] - PB[1, 2]/3 - 
    (2*PB[1, 3])/3 + 2*PB[1, 10] - PB[1, 11]/3 - 2*PB[1, 12] - 
    (2*PB[1, 17])/9 + PB[1, 29]/3 + PB[1, 30]/3 - (2*PB[1, 32])/3 - 
    PB[1, 34]/3 + PB[1, 35] + (2*PB[1, 36])/3 - PB[1, 40]/3, 
  mi[1, {5, 4, 3, 2, 1}, 48] -> -1/6*PB[1, 1] - (2*PB[1, 2])/3 - PB[1, 3]/3 + 
    PB[1, 10]/2 - (2*PB[1, 11])/3 - 2*PB[1, 12] - PB[1, 17]/9 + PB[1, 29]/3 - 
    PB[1, 32]/3 - PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35] + PB[1, 36]/3 - 
    PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 49] -> -2*PB[1, 10] + PB[1, 29]/3 - 
    PB[1, 30]/3 - PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 50] -> 
   PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - PB[1, 4] - (2*PB[1, 5])/3 - 
    PB[1, 10]/2 - PB[1, 14] - PB[1, 15]/2 - PB[1, 17]/9 - PB[1, 18]/3 - 
    PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 29]/3 + PB[1, 37]/3 - PB[1, 38]/2 - 
    PB[1, 39]/6, mi[1, {5, 4, 3, 2, 1}, 51] -> 
   (2*PB[1, 1])/3 + (2*PB[1, 2])/3 - (2*PB[1, 3])/3 - PB[1, 4] - PB[1, 5]/3 + 
    PB[1, 10] - PB[1, 14] - PB[1, 15] - (2*PB[1, 17])/9 - (2*PB[1, 18])/3 - 
    (2*PB[1, 19])/3 - (2*PB[1, 20])/3 + PB[1, 29]/3 + PB[1, 30]/3 + 
    PB[1, 37]/3 - PB[1, 39]/3 + PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 52] -> 
   -PB[1, 10] + PB[1, 16] + PB[1, 29]/3 - PB[1, 30]/3 - PB[1, 40]/3, 
  mi[1, {5, 4, 3, 2, 1}, 53] -> PB[1, 3] - PB[1, 10] + PB[1, 29]/3 - 
    PB[1, 30]/3 - PB[1, 40]/3, mi[1, {5, 4, 3, 2, 1}, 54] -> 
   PB[1, 29]/4 + PB[1, 36]/4 - PB[1, 40]/4, mi[1, {5, 4, 3, 2, 1}, 55] -> 
   PB[1, 29]/4 - PB[1, 40]/4, mi[1, {5, 4, 3, 2, 1}, 56] -> PB[1, 29]/4, 
  mi[1, {5, 4, 3, 2, 1}, 57] -> PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - 
    (2*PB[1, 5])/3 - PB[1, 10]/2 - PB[1, 14] - PB[1, 15]/2 - PB[1, 17]/9 - 
    PB[1, 18]/3 - PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 29]/3 + PB[1, 37]/3 - 
    PB[1, 38]/2 - PB[1, 39]/6, mi[1, {5, 4, 3, 2, 1}, 58] -> -PB[1, 15], 
  mi[1, {5, 4, 3, 2, 1}, 59] -> -PB[1, 1], mi[1, {5, 4, 3, 2, 1}, 60] -> 
   -1/6*PB[1, 1] - (2*PB[1, 2])/3 - PB[1, 3]/3 + PB[1, 10]/2 - 
    (2*PB[1, 11])/3 - PB[1, 12] - PB[1, 17]/9 + PB[1, 29]/3 - PB[1, 32]/3 - 
    PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35] + PB[1, 36]/3 - PB[1, 40]/3, 
  mi[1, {5, 4, 3, 2, 1}, 61] -> -PB[1, 10] + PB[1, 29]/3 - PB[1, 30]/3 - 
    PB[1, 40]/3}, {mi[2, {1, 2, 3, 4, 5}, 1] -> 6*HB[1, 34] + 6*HB[1, 45] - 
    HB[1, 51]/2 + 4*HB[1, 58] - HB[1, 61]/2 - HB[1, 70] - 4*HB[1, 73] - 
    6*PB[1, 26] + 6*PB[1, 43] - 2*PB[1, 57], mi[2, {1, 2, 3, 4, 5}, 2] -> 
   6*HB[1, 34] + 6*HB[1, 45] + HB[1, 51]/2 + 4*HB[1, 58] + HB[1, 61]/2 - 
    HB[1, 70] - 4*HB[1, 72] - 4*HB[1, 73] - 6*PB[1, 26] + 6*PB[1, 43] - 
    2*PB[1, 57], mi[2, {1, 2, 3, 4, 5}, 3] -> -4*HB[1, 57] - HB[1, 68] - 
    HB[1, 71] - 12*PB[1, 2] - 12*PB[1, 4] + 12*PB[1, 5] + 12*PB[1, 10] - 
    12*PB[1, 11] + 12*PB[1, 14] + 12*PB[1, 23] - 12*PB[1, 24] - 
    12*PB[1, 33] + 12*PB[1, 35] - 4*PB[1, 37] + 12*PB[1, 38] + 12*PB[1, 41] - 
    12*PB[1, 44] + 2*PB[1, 56], mi[2, {1, 2, 3, 4, 5}, 4] -> 
   -2*HB[1, 43] - 2*HB[1, 53] - 2*HB[1, 68] + 6*PB[1, 1] + 6*PB[1, 4] - 
    6*PB[1, 7] - 6*PB[1, 23] + 2*PB[1, 25], mi[2, {1, 2, 3, 4, 5}, 5] -> 
   -2*HB[1, 70], mi[2, {1, 2, 3, 4, 5}, 6] -> 4*HB[1, 43] + 2*HB[1, 68] - 
    2*HB[1, 69] - 6*PB[1, 1] - 6*PB[1, 4] + 6*PB[1, 7] + 6*PB[1, 23] - 
    2*PB[1, 25], mi[2, {1, 2, 3, 4, 5}, 7] -> 2*HB[1, 42] + HB[1, 49] - 
    HB[1, 52] + 2*HB[1, 66] - HB[1, 67] - 3*PB[1, 10] + 3*PB[1, 12] + 
    2*PB[1, 34] - 3*PB[1, 35], mi[2, {1, 2, 3, 4, 5}, 8] -> 
   -HB[1, 67] + 3*PB[1, 10] - 3*PB[1, 12] + 3*PB[1, 35], 
  mi[2, {1, 2, 3, 4, 5}, 9] -> -2*HB[1, 40] - HB[1, 52] + HB[1, 53] + 
    2*HB[1, 63] - HB[1, 64] + 2*PB[1, 37] - PB[1, 39], 
  mi[2, {1, 2, 3, 4, 5}, 10] -> -HB[1, 64] + PB[1, 39], 
  mi[2, {1, 2, 3, 4, 5}, 11] -> 2*HB[1, 39] - 2*HB[1, 59] - 6*PB[1, 8] + 
    6*PB[1, 12] + 6*PB[1, 15] + 2*PB[1, 42] - 6*PB[1, 44], 
  mi[2, {1, 2, 3, 4, 5}, 12] -> HB[1, 51] + HB[1, 61], 
  mi[2, {1, 2, 3, 4, 5}, 13] -> 2*HB[1, 32] + 2*HB[1, 39] - 2*HB[1, 59] - 
    2*HB[1, 60] + 2*PB[1, 42], mi[2, {1, 2, 3, 4, 5}, 14] -> 
   -1/4*HB[1, 14] + (5*HB[1, 15])/4 - (5*HB[1, 23])/6 - HB[1, 24]/20 - 
    (7*HB[1, 32])/20 + (9*HB[1, 33])/20 - HB[1, 35]/3 + HB[1, 36]/10 + 
    (3*HB[1, 37])/20 + HB[1, 39]/12 + HB[1, 41]/4 + HB[1, 50]/10 - 
    HB[1, 53]/2 + HB[1, 54] - HB[1, 59]/20 - HB[1, 60]/20 + HB[1, 62]/10 + 
    HB[1, 63]/2 - HB[1, 64]/6 + (2*HB[1, 65])/3 + (23*PB[1, 1])/60 + 
    (7*PB[1, 2])/30 - (7*PB[1, 3])/30 - PB[1, 4] - PB[1, 5]/6 - 
    (3*PB[1, 8])/20 - (59*PB[1, 10])/60 - PB[1, 11]/20 + (3*PB[1, 12])/10 + 
    (2*PB[1, 15])/5 - (7*PB[1, 17])/90 - PB[1, 18]/3 - PB[1, 19]/3 - 
    PB[1, 20]/3 + (41*PB[1, 29])/180 + PB[1, 30]/180 + PB[1, 32]/10 - 
    (3*PB[1, 33])/20 + PB[1, 34]/20 - PB[1, 36]/10 + PB[1, 37]/2 - 
    PB[1, 38]/4 + PB[1, 39]/12 + (19*PB[1, 40])/180 + (9*PB[1, 41])/20 - 
    (3*PB[1, 44])/5, mi[2, {1, 2, 3, 4, 5}, 15] -> HB[1, 53], 
  mi[2, {1, 2, 3, 4, 5}, 16] -> HB[1, 51], mi[2, {1, 2, 3, 4, 5}, 17] -> 
   -1/2*PB[1, 26], mi[2, {1, 2, 3, 4, 5}, 18] -> PB[1, 25], 
  mi[2, {1, 2, 3, 4, 5}, 19] -> -1/2*HB[1, 45], 
  mi[2, {1, 2, 3, 4, 5}, 20] -> HB[1, 43], mi[2, {1, 2, 3, 4, 5}, 21] -> 
   HB[1, 52], mi[2, {1, 2, 3, 4, 5}, 22] -> -1/2*HB[1, 8] - (6*HB[1, 24])/5 - 
    (2*HB[1, 32])/5 + (4*HB[1, 33])/5 - (3*HB[1, 36])/5 - (9*HB[1, 37])/10 - 
    (3*HB[1, 50])/5 - HB[1, 59]/5 - HB[1, 60]/5 + (2*HB[1, 62])/5 - 
    (13*PB[1, 1])/10 - (2*PB[1, 2])/5 + (2*PB[1, 3])/5 - (3*PB[1, 8])/5 - 
    (3*PB[1, 10])/5 + (4*PB[1, 11])/5 - (4*PB[1, 12])/5 + (3*PB[1, 15])/5 + 
    (2*PB[1, 17])/15 - PB[1, 29]/5 - PB[1, 30]/5 + (2*PB[1, 32])/5 + 
    (9*PB[1, 33])/10 - (3*PB[1, 34])/10 - (2*PB[1, 36])/5 + PB[1, 40]/5 + 
    (4*PB[1, 41])/5 - (7*PB[1, 44])/5, mi[2, {1, 2, 3, 4, 5}, 23] -> 
   HB[1, 49], mi[2, {1, 2, 3, 4, 5}, 24] -> -1/4*HB[1, 34], 
  mi[2, {1, 2, 3, 4, 5}, 25] -> -HB[1, 32], mi[2, {1, 2, 3, 4, 5}, 26] -> 
   PB[1, 43]/4, mi[2, {1, 2, 3, 4, 5}, 27] -> -PB[1, 42], 
  mi[2, {1, 2, 3, 4, 5}, 28] -> -1/4*PB[1, 43] + PB[1, 57]/12, 
  mi[2, {1, 2, 3, 4, 5}, 29] -> -3*PB[1, 2] - 3*PB[1, 11] - 3*PB[1, 33] + 
    3*PB[1, 35] + 3*PB[1, 41] - 3*PB[1, 44] + PB[1, 56], 
  mi[2, {1, 2, 3, 4, 5}, 30] -> HB[1, 34]/4 + HB[1, 58]/12, 
  mi[2, {1, 2, 3, 4, 5}, 31] -> -HB[1, 57] - 3*PB[1, 2] - 3*PB[1, 11] - 
    3*PB[1, 33] + 3*PB[1, 35] + 3*PB[1, 41] - 3*PB[1, 44], 
  mi[2, {1, 2, 3, 4, 5}, 32] -> -HB[1, 24], mi[2, {1, 2, 3, 4, 5}, 33] -> 
   PB[1, 2], mi[2, {1, 2, 3, 4, 5}, 34] -> -HB[1, 16], 
  mi[2, {1, 2, 3, 4, 5}, 35] -> -HB[1, 23], mi[2, {1, 2, 3, 4, 5}, 36] -> 
   2*PB[1, 1] + 2*PB[1, 2] - 2*PB[1, 3] - 4*PB[1, 5] + 3*PB[1, 10] + 
    3*PB[1, 15] - (2*PB[1, 17])/3 - 2*PB[1, 18] - 2*PB[1, 19] - 2*PB[1, 20] + 
    2*PB[1, 30] - 3*PB[1, 38] + PB[1, 39] + 2*PB[1, 40], 
  mi[2, {1, 2, 3, 4, 5}, 37] -> -PB[1, 5], mi[2, {1, 2, 3, 4, 5}, 38] -> 
   3*HB[1, 14] - 3*HB[1, 15] + 2*HB[1, 23] + (3*HB[1, 24])/5 + 
    (21*HB[1, 32])/5 - (27*HB[1, 33])/5 + 2*HB[1, 35] - (6*HB[1, 36])/5 - 
    (9*HB[1, 37])/5 - HB[1, 39] + HB[1, 40] - 3*HB[1, 41] - (6*HB[1, 50])/5 + 
    (3*HB[1, 59])/5 + (3*HB[1, 60])/5 - (6*HB[1, 62])/5 - 3*HB[1, 63] + 
    HB[1, 64] - 4*HB[1, 65] - (3*PB[1, 1])/5 + (6*PB[1, 2])/5 - 
    (6*PB[1, 3])/5 + (9*PB[1, 8])/5 + (34*PB[1, 10])/5 + (3*PB[1, 11])/5 - 
    (18*PB[1, 12])/5 - (9*PB[1, 15])/5 - (2*PB[1, 17])/5 - PB[1, 29]/15 + 
    (19*PB[1, 30])/15 - (6*PB[1, 32])/5 + (9*PB[1, 33])/5 - (3*PB[1, 34])/5 + 
    (6*PB[1, 36])/5 - 3*PB[1, 37] + PB[1, 40]/15 - (27*PB[1, 41])/5 + 
    (36*PB[1, 44])/5, mi[2, {1, 2, 3, 4, 5}, 39] -> -HB[1, 15], 
  mi[2, {1, 2, 3, 4, 5}, 40] -> -PB[1, 8], mi[2, {1, 2, 3, 4, 5}, 41] -> 
   HB[1, 14]/2 + HB[1, 15]/2 - HB[1, 16] - HB[1, 23]/3 + (3*HB[1, 24])/10 + 
    (11*HB[1, 32])/10 - (17*HB[1, 33])/10 - HB[1, 35]/3 + (2*HB[1, 36])/5 + 
    HB[1, 37]/10 + HB[1, 38]/3 - HB[1, 39]/6 + HB[1, 40]/2 - HB[1, 41]/2 - 
    HB[1, 42]/3 + HB[1, 44] - (3*HB[1, 50])/5 + (3*HB[1, 59])/10 + 
    (3*HB[1, 60])/10 - (3*HB[1, 62])/5 + HB[1, 63]/2 - HB[1, 64]/6 + 
    (2*HB[1, 65])/3 + PB[1, 1]/30 - PB[1, 2]/15 - (14*PB[1, 3])/15 - 
    PB[1, 4] + PB[1, 5]/3 + (9*PB[1, 8])/10 + (47*PB[1, 10])/30 - 
    (7*PB[1, 11])/10 - (9*PB[1, 12])/5 - (7*PB[1, 15])/5 - 
    (14*PB[1, 17])/45 - PB[1, 18]/3 - PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 23] - 
    PB[1, 24] + (37*PB[1, 29])/90 + (47*PB[1, 30])/90 - (3*PB[1, 32])/5 - 
    PB[1, 33]/10 - (3*PB[1, 34])/10 + PB[1, 35] + (3*PB[1, 36])/5 + 
    PB[1, 37]/2 + PB[1, 38]/2 - PB[1, 39]/6 - (7*PB[1, 40])/90 - 
    (17*PB[1, 41])/10 + (13*PB[1, 44])/5, mi[2, {1, 2, 3, 4, 5}, 42] -> 
   -PB[1, 7], mi[2, {1, 2, 3, 4, 5}, 43] -> -HB[1, 14], 
  mi[2, {1, 2, 3, 4, 5}, 44] -> -1/3*PB[1, 1] - PB[1, 2]/3 + PB[1, 3]/3 + 
    (2*PB[1, 5])/3 + PB[1, 10]/2 + PB[1, 14] + PB[1, 15]/2 + PB[1, 17]/9 + 
    PB[1, 18]/3 + PB[1, 19]/3 + PB[1, 20]/3 + PB[1, 23]/2 - PB[1, 29]/3 - 
    PB[1, 37]/3 + PB[1, 38]/2 + PB[1, 39]/6, mi[2, {1, 2, 3, 4, 5}, 45] -> 
   -1/3*PB[1, 1] - PB[1, 2]/3 + PB[1, 3]/3 + (2*PB[1, 5])/3 + PB[1, 10]/2 + 
    PB[1, 14] + PB[1, 15]/2 + PB[1, 17]/9 + PB[1, 18]/3 + PB[1, 19]/3 + 
    PB[1, 20]/3 + PB[1, 23]/2 - PB[1, 24]/2 - PB[1, 29]/3 - PB[1, 37]/3 + 
    PB[1, 38]/2 + PB[1, 39]/6, mi[2, {1, 2, 3, 4, 5}, 46] -> 
   HB[1, 44]/2 - PB[1, 1]/3 - PB[1, 2]/3 + PB[1, 3]/3 + (2*PB[1, 5])/3 + 
    PB[1, 10]/2 + PB[1, 14] + PB[1, 15]/2 + PB[1, 17]/9 + PB[1, 18]/3 + 
    PB[1, 19]/3 + PB[1, 20]/3 + PB[1, 23]/2 - PB[1, 24]/2 - PB[1, 29]/3 - 
    PB[1, 37]/3 + PB[1, 38]/2 + PB[1, 39]/6, mi[2, {1, 2, 3, 4, 5}, 47] -> 
   (-6*HB[1, 24])/5 - (12*HB[1, 32])/5 + (24*HB[1, 33])/5 - (8*HB[1, 36])/5 - 
    (12*HB[1, 37])/5 + (12*HB[1, 50])/5 - (6*HB[1, 59])/5 - (6*HB[1, 60])/5 + 
    (12*HB[1, 62])/5 + PB[1, 1]/5 - (2*PB[1, 2])/5 + (2*PB[1, 3])/5 - 
    (18*PB[1, 8])/5 - (3*PB[1, 10])/5 + (4*PB[1, 11])/5 + (6*PB[1, 12])/5 + 
    (18*PB[1, 15])/5 + (2*PB[1, 17])/15 - (6*PB[1, 29])/5 + (4*PB[1, 30])/5 + 
    (2*PB[1, 32])/5 - (3*PB[1, 33])/5 + PB[1, 34]/5 - (2*PB[1, 36])/5 + 
    (6*PB[1, 40])/5 + (24*PB[1, 41])/5 - (42*PB[1, 44])/5, 
  mi[2, {1, 2, 3, 4, 5}, 48] -> HB[1, 8], mi[2, {1, 2, 3, 4, 5}, 49] -> 
   5*PB[1, 1] + 2*PB[1, 2] - 2*PB[1, 3] + 3*PB[1, 10] - 4*PB[1, 11] - 
    (2*PB[1, 17])/3 + 2*PB[1, 30] - 2*PB[1, 32] - 3*PB[1, 33] + PB[1, 34] + 
    2*PB[1, 36], mi[2, {1, 2, 3, 4, 5}, 50] -> -PB[1, 11], 
  mi[2, {1, 2, 3, 4, 5}, 51] -> -1/6*PB[1, 1] - PB[1, 2]/6 - PB[1, 3]/3 + 
    (3*PB[1, 10])/2 - (2*PB[1, 11])/3 - PB[1, 12] - PB[1, 17]/9 + 
    PB[1, 30]/3 - PB[1, 32]/3 - PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35]/2 + 
    PB[1, 36]/3, mi[2, {1, 2, 3, 4, 5}, 52] -> 
   -1/2*HB[1, 16] + HB[1, 24]/10 + HB[1, 32]/5 - (2*HB[1, 33])/5 - 
    HB[1, 36]/5 - (3*HB[1, 37])/10 - HB[1, 42]/6 - HB[1, 50]/5 + 
    HB[1, 59]/10 + HB[1, 60]/10 - HB[1, 62]/5 - (4*PB[1, 1])/15 - 
    (7*PB[1, 2])/15 - (8*PB[1, 3])/15 + (3*PB[1, 8])/10 + (23*PB[1, 10])/10 - 
    (17*PB[1, 11])/30 - (8*PB[1, 12])/5 - (3*PB[1, 15])/10 - 
    (8*PB[1, 17])/45 + PB[1, 29]/10 + (13*PB[1, 30])/30 - (8*PB[1, 32])/15 - 
    PB[1, 33]/5 - (4*PB[1, 34])/15 + PB[1, 35] + (8*PB[1, 36])/15 - 
    PB[1, 40]/10 - (2*PB[1, 41])/5 + (7*PB[1, 44])/10, 
  mi[2, {1, 2, 3, 4, 5}, 53] -> -1/2*HB[1, 14] - HB[1, 15]/2 + HB[1, 23]/3 - 
    HB[1, 24]/10 - (7*HB[1, 32])/10 + (9*HB[1, 33])/10 + HB[1, 36]/5 + 
    (3*HB[1, 37])/10 + HB[1, 39]/6 + HB[1, 40]/2 - HB[1, 41]/2 + 
    HB[1, 50]/5 - HB[1, 59]/10 - HB[1, 60]/10 + HB[1, 62]/5 - HB[1, 63]/2 + 
    HB[1, 64]/6 - (2*HB[1, 65])/3 - (7*PB[1, 1])/30 - (8*PB[1, 2])/15 + 
    (8*PB[1, 3])/15 + (2*PB[1, 5])/3 - (3*PB[1, 8])/10 + PB[1, 10]/30 - 
    PB[1, 11]/10 + (3*PB[1, 12])/5 + PB[1, 14] + (4*PB[1, 15])/5 + 
    (8*PB[1, 17])/45 + PB[1, 18]/3 + PB[1, 19]/3 + PB[1, 20]/3 - 
    (19*PB[1, 29])/90 - (29*PB[1, 30])/90 + PB[1, 32]/5 - (3*PB[1, 33])/10 + 
    PB[1, 34]/10 - PB[1, 36]/5 - (5*PB[1, 37])/6 + PB[1, 38]/2 + 
    PB[1, 39]/6 - (11*PB[1, 40])/90 + (9*PB[1, 41])/10 - (6*PB[1, 44])/5, 
  mi[2, {1, 2, 3, 4, 5}, 54] -> PB[1, 14], mi[2, {1, 2, 3, 4, 5}, 55] -> 
   PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - PB[1, 4]/2 - (2*PB[1, 5])/3 + 
    PB[1, 10] - PB[1, 14]/2 - PB[1, 15]/2 - PB[1, 17]/9 - PB[1, 18]/3 - 
    PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 30]/3 + PB[1, 37]/6 - PB[1, 38]/2 - 
    PB[1, 39]/6 + PB[1, 40]/3, mi[2, {1, 2, 3, 4, 5}, 56] -> 
   HB[1, 40]/2 - HB[1, 41]/2 + PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - 
    PB[1, 4]/2 - PB[1, 5]/6 + PB[1, 10] - PB[1, 14]/2 - PB[1, 15]/2 - 
    PB[1, 17]/9 - PB[1, 18]/3 - PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 30]/3 + 
    PB[1, 37]/6 - PB[1, 39]/6 + PB[1, 40]/3, mi[2, {1, 2, 3, 4, 5}, 57] -> 
   PB[1, 1]/6 + (2*PB[1, 2])/3 + PB[1, 3]/3 - PB[1, 10]/2 + (2*PB[1, 11])/3 + 
    PB[1, 12] + PB[1, 17]/9 - PB[1, 29]/3 + PB[1, 32]/3 + PB[1, 33]/2 + 
    PB[1, 34]/6 - PB[1, 35] - PB[1, 36]/3 + PB[1, 40]/3 + PB[1, 44]/2, 
  mi[2, {1, 2, 3, 4, 5}, 58] -> PB[1, 1]/6 + (2*PB[1, 2])/3 + PB[1, 3]/3 - 
    PB[1, 10]/2 + (2*PB[1, 11])/3 + PB[1, 12] + PB[1, 17]/9 - PB[1, 29]/3 + 
    PB[1, 32]/3 + PB[1, 33]/2 + PB[1, 34]/6 - PB[1, 35] - PB[1, 36]/3 + 
    PB[1, 40]/3 - PB[1, 41]/2 + PB[1, 44]/2, mi[2, {1, 2, 3, 4, 5}, 59] -> 
   HB[1, 32]/2 - HB[1, 33]/2 + PB[1, 1]/6 + (2*PB[1, 2])/3 + PB[1, 3]/3 - 
    PB[1, 10]/2 + (2*PB[1, 11])/3 + PB[1, 12] + PB[1, 17]/9 - PB[1, 29]/3 + 
    PB[1, 32]/3 + PB[1, 33]/2 + PB[1, 34]/6 - PB[1, 35] - PB[1, 36]/3 + 
    PB[1, 40]/3 - PB[1, 41]/2 + PB[1, 44]/2, mi[2, {1, 2, 3, 4, 5}, 60] -> 
   PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - PB[1, 4] - (2*PB[1, 5])/3 - 
    PB[1, 10]/2 - PB[1, 14] - PB[1, 15]/2 - PB[1, 17]/9 - PB[1, 18]/3 - 
    PB[1, 19]/3 - PB[1, 20]/3 + PB[1, 29]/3 + PB[1, 37]/3 - PB[1, 38]/2 - 
    PB[1, 39]/6, mi[2, {1, 2, 3, 4, 5}, 61] -> 
   (2*PB[1, 1])/3 + (2*PB[1, 2])/3 - (2*PB[1, 3])/3 - PB[1, 4] - PB[1, 5]/3 + 
    PB[1, 10] - PB[1, 14] - PB[1, 15] - (2*PB[1, 17])/9 - (2*PB[1, 18])/3 - 
    (2*PB[1, 19])/3 - (2*PB[1, 20])/3 + PB[1, 29]/3 + PB[1, 30]/3 + 
    PB[1, 37]/3 - PB[1, 39]/3 + PB[1, 40]/3, mi[2, {1, 2, 3, 4, 5}, 62] -> 
   HB[1, 14]/2 + HB[1, 15]/2 - HB[1, 23]/3 + HB[1, 24]/10 + 
    (7*HB[1, 32])/10 - (9*HB[1, 33])/10 - HB[1, 35]/3 - HB[1, 36]/5 - 
    (3*HB[1, 37])/10 - HB[1, 39]/6 + HB[1, 40]/2 - HB[1, 41]/2 - 
    HB[1, 50]/5 + HB[1, 59]/10 + HB[1, 60]/10 - HB[1, 62]/5 + HB[1, 63]/2 - 
    HB[1, 64]/6 + (2*HB[1, 65])/3 + (17*PB[1, 1])/30 + (13*PB[1, 2])/15 - 
    (13*PB[1, 3])/15 - PB[1, 4] - PB[1, 5]/3 + (3*PB[1, 8])/10 - 
    (8*PB[1, 10])/15 + PB[1, 11]/10 - (3*PB[1, 12])/5 - PB[1, 14] - 
    (13*PB[1, 15])/10 - (13*PB[1, 17])/45 - (2*PB[1, 18])/3 - 
    (2*PB[1, 19])/3 - (2*PB[1, 20])/3 + (49*PB[1, 29])/90 + 
    (29*PB[1, 30])/90 - PB[1, 32]/5 + (3*PB[1, 33])/10 - PB[1, 34]/10 + 
    PB[1, 36]/5 + (5*PB[1, 37])/6 - PB[1, 39]/3 + (11*PB[1, 40])/90 - 
    (9*PB[1, 41])/10 + (6*PB[1, 44])/5, mi[2, {1, 2, 3, 4, 5}, 63] -> 
   -2*PB[1, 10] + PB[1, 29]/3 - PB[1, 30]/3 - PB[1, 40]/3, 
  mi[2, {1, 2, 3, 4, 5}, 64] -> -1/6*PB[1, 1] - (2*PB[1, 2])/3 - PB[1, 3]/3 + 
    PB[1, 10]/2 - (2*PB[1, 11])/3 - 2*PB[1, 12] - PB[1, 17]/9 + PB[1, 29]/3 - 
    PB[1, 32]/3 - PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35] + PB[1, 36]/3 - 
    PB[1, 40]/3, mi[2, {1, 2, 3, 4, 5}, 65] -> -1/3*PB[1, 1] - PB[1, 2]/3 - 
    (2*PB[1, 3])/3 + 2*PB[1, 10] - PB[1, 11]/3 - 2*PB[1, 12] - 
    (2*PB[1, 17])/9 + PB[1, 29]/3 + PB[1, 30]/3 - (2*PB[1, 32])/3 - 
    PB[1, 34]/3 + PB[1, 35] + (2*PB[1, 36])/3 - PB[1, 40]/3, 
  mi[2, {1, 2, 3, 4, 5}, 66] -> HB[1, 24]/5 + (2*HB[1, 32])/5 - 
    (4*HB[1, 33])/5 - (2*HB[1, 36])/5 - (3*HB[1, 37])/5 - (2*HB[1, 50])/5 + 
    HB[1, 59]/5 + HB[1, 60]/5 - (2*HB[1, 62])/5 - (11*PB[1, 1])/30 - 
    (4*PB[1, 2])/15 - (11*PB[1, 3])/15 + (3*PB[1, 8])/5 + (11*PB[1, 10])/10 - 
    (7*PB[1, 11])/15 - (11*PB[1, 12])/5 - (3*PB[1, 15])/5 - 
    (11*PB[1, 17])/45 + (8*PB[1, 29])/15 + PB[1, 30]/5 - (11*PB[1, 32])/15 + 
    PB[1, 33]/10 - (11*PB[1, 34])/30 + PB[1, 35] + (11*PB[1, 36])/15 - 
    (8*PB[1, 40])/15 - (4*PB[1, 41])/5 + (7*PB[1, 44])/5, 
  mi[2, {1, 2, 3, 4, 5}, 67] -> -PB[1, 10] + PB[1, 29]/3 - PB[1, 30]/3 - 
    PB[1, 40]/3, mi[2, {1, 2, 3, 4, 5}, 68] -> -PB[1, 1], 
  mi[2, {1, 2, 3, 4, 5}, 69] -> -1/6*PB[1, 1] - (2*PB[1, 2])/3 - PB[1, 3]/3 + 
    PB[1, 10]/2 - (2*PB[1, 11])/3 - PB[1, 12] - PB[1, 17]/9 + PB[1, 29]/3 - 
    PB[1, 32]/3 - PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35] + PB[1, 36]/3 - 
    PB[1, 40]/3, mi[2, {1, 2, 3, 4, 5}, 70] -> -HB[1, 16] + HB[1, 24]/5 + 
    (2*HB[1, 32])/5 - (4*HB[1, 33])/5 + (3*HB[1, 36])/5 + (2*HB[1, 37])/5 - 
    HB[1, 42]/3 - (2*HB[1, 50])/5 + HB[1, 59]/5 + HB[1, 60]/5 - 
    (2*HB[1, 62])/5 - PB[1, 1]/5 - (3*PB[1, 2])/5 - (2*PB[1, 3])/5 + 
    (3*PB[1, 8])/5 + (8*PB[1, 10])/5 - (4*PB[1, 11])/5 - (6*PB[1, 12])/5 - 
    (3*PB[1, 15])/5 - (2*PB[1, 17])/15 + PB[1, 29]/5 + PB[1, 30]/5 - 
    (2*PB[1, 32])/5 - (2*PB[1, 33])/5 - PB[1, 34]/5 + PB[1, 35] + 
    (2*PB[1, 36])/5 - PB[1, 40]/5 - (4*PB[1, 41])/5 + (7*PB[1, 44])/5, 
  mi[2, {1, 2, 3, 4, 5}, 71] -> -PB[1, 15], mi[2, {1, 2, 3, 4, 5}, 72] -> 
   PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - (2*PB[1, 5])/3 - PB[1, 10]/2 - 
    PB[1, 14] - PB[1, 15]/2 - PB[1, 17]/9 - PB[1, 18]/3 - PB[1, 19]/3 - 
    PB[1, 20]/3 + PB[1, 29]/3 + PB[1, 37]/3 - PB[1, 38]/2 - PB[1, 39]/6, 
  mi[2, {1, 2, 3, 4, 5}, 73] -> -HB[1, 14] - HB[1, 24]/5 - (7*HB[1, 32])/5 + 
    (9*HB[1, 33])/5 + (2*HB[1, 36])/5 + (3*HB[1, 37])/5 + HB[1, 39]/3 + 
    (2*HB[1, 50])/5 - HB[1, 59]/5 - HB[1, 60]/5 + (2*HB[1, 62])/5 + 
    PB[1, 1]/5 - (2*PB[1, 2])/5 + (2*PB[1, 3])/5 - (3*PB[1, 8])/5 - 
    (3*PB[1, 10])/5 - PB[1, 11]/5 + (6*PB[1, 12])/5 + (3*PB[1, 15])/5 + 
    (2*PB[1, 17])/15 - PB[1, 29]/5 - PB[1, 30]/5 + (2*PB[1, 32])/5 - 
    (3*PB[1, 33])/5 + PB[1, 34]/5 - (2*PB[1, 36])/5 + PB[1, 40]/5 + 
    (9*PB[1, 41])/5 - (12*PB[1, 44])/5}, 
 {mi[3, {2, 4, 1, 5, 3}, 1] -> -1/2*DP[1, 51] - DP[1, 55]/2 + DP[1, 70]/48 + 
    DP[1, 75]/2 - DP[1, 99]/16 + DP[1, 103]/8 - DP[1, 104]/8 - DP[1, 106]/2 + 
    DP[1, 107]/4 + DP[1, 108]/8 - (3*PB[1, 22])/4 - (3*PB[1, 43])/4 - 
    PB[1, 55]/4, mi[3, {2, 4, 1, 5, 3}, 2] -> (-3*DP[1, 51])/4 - 
    (3*DP[1, 55])/4 - DP[1, 70]/4 - DP[1, 71]/16 + DP[1, 81]/4 + 
    DP[1, 88]/8 - DP[1, 91]/16 + DP[1, 94]/4 + DP[1, 99]/8 + DP[1, 103]/8 + 
    DP[1, 104]/8 + DP[1, 106]/2 - (3*DP[1, 107])/4 - PB[1, 55]/4, 
  mi[3, {2, 4, 1, 5, 3}, 3] -> (5*DP[1, 51])/4 + (5*DP[1, 55])/4 + 
    (11*DP[1, 70])/48 + DP[1, 71]/16 - DP[1, 75]/2 - DP[1, 81]/4 - 
    DP[1, 88]/8 + DP[1, 91]/16 - DP[1, 94]/4 - DP[1, 99]/16 - DP[1, 103]/4 - 
    DP[1, 106] + DP[1, 107]/2 - DP[1, 108]/8 + (3*PB[1, 22])/4 + 
    (3*PB[1, 43])/4 + PB[1, 55]/2, mi[3, {2, 4, 1, 5, 3}, 4] -> 
   (-5*DP[1, 70])/16 + DP[1, 81]/4 + DP[1, 88]/4 - DP[1, 91]/8 + 
    (3*DP[1, 94])/8 + (3*DP[1, 99])/16 + DP[1, 103]/8 + DP[1, 104]/8 - 
    DP[1, 105]/2 + DP[1, 106] - (5*DP[1, 107])/4 - (3*PB[1, 22])/4 - 
    (3*PB[1, 43])/4 - PB[1, 55]/4, mi[3, {2, 4, 1, 5, 3}, 5] -> 
   (5*DP[1, 51])/4 + (5*DP[1, 55])/4 + (5*DP[1, 70])/48 + DP[1, 71]/16 - 
    DP[1, 75]/2 - DP[1, 81]/4 + DP[1, 91]/16 - DP[1, 99]/16 - DP[1, 103]/4 + 
    DP[1, 104]/8 - DP[1, 106]/4 + DP[1, 107]/2 - DP[1, 108]/8 + 
    (3*PB[1, 22])/4 + (3*PB[1, 43])/4 + PB[1, 55]/4, 
  mi[3, {2, 4, 1, 5, 3}, 6] -> (-5*DP[1, 51])/4 - (5*DP[1, 55])/4 - 
    (5*DP[1, 70])/48 - DP[1, 71]/16 + DP[1, 75]/2 + DP[1, 81]/4 - 
    DP[1, 91]/16 + DP[1, 99]/16 + DP[1, 103]/4 - DP[1, 104]/8 + 
    DP[1, 106]/4 + DP[1, 107]/2 + DP[1, 108]/8 - (3*PB[1, 22])/4 - 
    (3*PB[1, 43])/4 - PB[1, 55]/4, mi[3, {2, 4, 1, 5, 3}, 7] -> DP[1, 100]/2, 
  mi[3, {2, 4, 1, 5, 3}, 8] -> DP[1, 102]/2, mi[3, {2, 4, 1, 5, 3}, 9] -> 
   DP[1, 101]/2, mi[3, {2, 4, 1, 5, 3}, 10] -> -2*DP[1, 58] - 2*DP[1, 63] - 
    2*DP[1, 74] + DP[1, 97] + 2*PB[1, 17] - 2*PB[1, 21], 
  mi[3, {2, 4, 1, 5, 3}, 11] -> -1/2*DP[1, 70] - DP[1, 99]/2, 
  mi[3, {2, 4, 1, 5, 3}, 12] -> 2*DP[1, 58] + 2*DP[1, 74] - DP[1, 97] + 
    DP[1, 98] - 2*PB[1, 17] + 2*PB[1, 21], mi[3, {2, 4, 1, 5, 3}, 13] -> 
   -DP[1, 96], mi[3, {2, 4, 1, 5, 3}, 14] -> -2*DP[1, 56] + DP[1, 62] + 
    3*DP[1, 67] + 6*DP[1, 68] - 2*DP[1, 69] - DP[1, 72] - 4*DP[1, 73] - 
    2*DP[1, 95] - DP[1, 96] + HB[1, 8] - 2*HB[1, 16] - (4*HB[1, 24])/5 - 
    (8*HB[1, 32])/5 + (16*HB[1, 33])/5 - (2*HB[1, 36])/5 - (3*HB[1, 37])/5 + 
    (8*HB[1, 50])/5 - (4*HB[1, 59])/5 - (4*HB[1, 60])/5 + (8*HB[1, 62])/5 - 
    (21*PB[1, 1])/5 + (2*PB[1, 2])/5 + (28*PB[1, 3])/5 - (12*PB[1, 8])/5 - 
    (12*PB[1, 10])/5 - (14*PB[1, 11])/5 + (14*PB[1, 12])/5 - 4*PB[1, 13] + 
    (12*PB[1, 15])/5 + (8*PB[1, 17])/15 - (4*PB[1, 29])/5 - (4*PB[1, 30])/5 + 
    (8*PB[1, 32])/5 - (17*PB[1, 33])/5 - PB[1, 34]/5 + 4*PB[1, 35] - 
    (8*PB[1, 36])/5 + (4*PB[1, 40])/5 + (16*PB[1, 41])/5 - (28*PB[1, 44])/5, 
  mi[3, {2, 4, 1, 5, 3}, 15] -> 6*DP[1, 56] + 6*DP[1, 57] - 2*DP[1, 74] + 
    DP[1, 92] - 9*HB[1, 8] - (12*HB[1, 24])/5 - (24*HB[1, 32])/5 + 
    (48*HB[1, 33])/5 + (24*HB[1, 36])/5 + (21*HB[1, 37])/5 - 2*HB[1, 42] + 
    (24*HB[1, 50])/5 - (12*HB[1, 59])/5 - (12*HB[1, 60])/5 + 
    (24*HB[1, 62])/5 - (33*PB[1, 1])/5 - (54*PB[1, 2])/5 + (54*PB[1, 3])/5 - 
    (36*PB[1, 8])/5 - (6*PB[1, 10])/5 - (12*PB[1, 11])/5 - (18*PB[1, 12])/5 + 
    6*PB[1, 14] + (66*PB[1, 15])/5 - 6*PB[1, 16] + (8*PB[1, 17])/5 + 
    6*PB[1, 20] - (12*PB[1, 29])/5 - (12*PB[1, 30])/5 - (6*PB[1, 32])/5 - 
    (21*PB[1, 33])/5 - (3*PB[1, 34])/5 + 6*PB[1, 35] - (24*PB[1, 36])/5 + 
    (12*PB[1, 40])/5 + (48*PB[1, 41])/5 - (84*PB[1, 44])/5, 
  mi[3, {2, 4, 1, 5, 3}, 16] -> -DP[1, 71] - DP[1, 94], 
  mi[3, {2, 4, 1, 5, 3}, 17] -> -6*DP[1, 56] - 6*DP[1, 57] + 2*DP[1, 59] + 
    2*DP[1, 74] - DP[1, 92] - DP[1, 93] + 9*HB[1, 8] + (12*HB[1, 24])/5 + 
    (24*HB[1, 32])/5 - (48*HB[1, 33])/5 - (24*HB[1, 36])/5 - 
    (21*HB[1, 37])/5 + 2*HB[1, 42] - (24*HB[1, 50])/5 + (12*HB[1, 59])/5 + 
    (12*HB[1, 60])/5 - (24*HB[1, 62])/5 + (33*PB[1, 1])/5 + (54*PB[1, 2])/5 - 
    (54*PB[1, 3])/5 + (36*PB[1, 8])/5 + (6*PB[1, 10])/5 + (12*PB[1, 11])/5 + 
    (18*PB[1, 12])/5 - 6*PB[1, 14] - (66*PB[1, 15])/5 + 6*PB[1, 16] - 
    (8*PB[1, 17])/5 - 6*PB[1, 20] + (12*PB[1, 29])/5 + (12*PB[1, 30])/5 + 
    (6*PB[1, 32])/5 + (21*PB[1, 33])/5 + (3*PB[1, 34])/5 - 6*PB[1, 35] + 
    (24*PB[1, 36])/5 - (12*PB[1, 40])/5 - (48*PB[1, 41])/5 + 
    (84*PB[1, 44])/5, mi[3, {2, 4, 1, 5, 3}, 18] -> 
   (-33*DP[1, 18])/7 + (33*DP[1, 20])/7 - (99*DP[1, 21])/14 + 
    (33*DP[1, 47])/14 - (6*DP[1, 48])/7 + (27*DP[1, 59])/7 + 
    (54*DP[1, 60])/7 + (18*DP[1, 61])/7 - (9*DP[1, 62])/7 + (9*DP[1, 63])/7 - 
    6*DP[1, 64] - 2*DP[1, 65] - (33*DP[1, 82])/14 + (3*DP[1, 83])/14 + 
    (3*DP[1, 84])/2 - (6*DP[1, 85])/7 - DP[1, 87] - (115*PB[1, 1])/28 - 
    (76*PB[1, 2])/7 + (85*PB[1, 3])/7 + (45*PB[1, 5])/7 - 6*PB[1, 8] + 
    9*PB[1, 10] - (107*PB[1, 11])/14 + (9*PB[1, 12])/14 - (39*PB[1, 13])/7 + 
    (135*PB[1, 14])/14 + (303*PB[1, 15])/28 - (36*PB[1, 16])/7 + 
    (10*PB[1, 17])/21 + (45*PB[1, 18])/14 + (45*PB[1, 19])/14 + 
    (45*PB[1, 20])/14 + (15*PB[1, 23])/7 - (15*PB[1, 24])/7 - 
    (15*PB[1, 28])/7 - (15*PB[1, 29])/14 + PB[1, 30]/2 - (25*PB[1, 32])/14 - 
    (27*PB[1, 33])/4 - (25*PB[1, 34])/28 + (66*PB[1, 35])/7 + PB[1, 36]/2 - 
    (45*PB[1, 37])/14 + (135*PB[1, 38])/28 + (45*PB[1, 39])/28 - 
    (3*PB[1, 41])/14 - (81*PB[1, 44])/14 + (3*PB[1, 45])/14, 
  mi[3, {2, 4, 1, 5, 3}, 19] -> -DP[1, 70] + DP[1, 88], 
  mi[3, {2, 4, 1, 5, 3}, 20] -> (33*DP[1, 18])/7 - (33*DP[1, 20])/7 + 
    (99*DP[1, 21])/14 - (33*DP[1, 47])/14 + (6*DP[1, 48])/7 - 
    (27*DP[1, 59])/7 - (54*DP[1, 60])/7 - (18*DP[1, 61])/7 + 
    (9*DP[1, 62])/7 - (9*DP[1, 63])/7 + 6*DP[1, 64] + 2*DP[1, 65] - 
    2*DP[1, 67] + (33*DP[1, 82])/14 - (3*DP[1, 83])/14 - (3*DP[1, 84])/2 + 
    (6*DP[1, 85])/7 + DP[1, 86] + DP[1, 87] + (115*PB[1, 1])/28 + 
    (76*PB[1, 2])/7 - (85*PB[1, 3])/7 - (45*PB[1, 5])/7 + 6*PB[1, 8] - 
    9*PB[1, 10] + (107*PB[1, 11])/14 - (9*PB[1, 12])/14 + (39*PB[1, 13])/7 - 
    (135*PB[1, 14])/14 - (303*PB[1, 15])/28 + (36*PB[1, 16])/7 - 
    (10*PB[1, 17])/21 - (45*PB[1, 18])/14 - (45*PB[1, 19])/14 - 
    (45*PB[1, 20])/14 - (15*PB[1, 23])/7 + (15*PB[1, 24])/7 + 
    (15*PB[1, 28])/7 + (15*PB[1, 29])/14 - PB[1, 30]/2 + (25*PB[1, 32])/14 + 
    (27*PB[1, 33])/4 + (25*PB[1, 34])/28 - (66*PB[1, 35])/7 - PB[1, 36]/2 + 
    (45*PB[1, 37])/14 - (135*PB[1, 38])/28 - (45*PB[1, 39])/28 + 
    (3*PB[1, 41])/14 + (81*PB[1, 44])/14 - (3*PB[1, 45])/14, 
  mi[3, {2, 4, 1, 5, 3}, 21] -> DP[1, 83], mi[3, {2, 4, 1, 5, 3}, 22] -> 
   (33*DP[1, 18])/14 - (33*DP[1, 20])/14 + (99*DP[1, 21])/28 - 
    (61*DP[1, 47])/28 + (3*DP[1, 48])/7 - (27*DP[1, 59])/14 - 
    (27*DP[1, 60])/7 - (9*DP[1, 61])/7 + (9*DP[1, 62])/14 - 
    (9*DP[1, 63])/14 + 3*DP[1, 64] + (33*DP[1, 82])/28 + (25*DP[1, 83])/28 + 
    DP[1, 84]/4 + (3*DP[1, 85])/7 + (115*PB[1, 1])/56 + (38*PB[1, 2])/7 - 
    (85*PB[1, 3])/14 - (45*PB[1, 5])/14 - (9*PB[1, 10])/2 + 
    (107*PB[1, 11])/28 + (75*PB[1, 12])/28 + (39*PB[1, 13])/14 - 
    (135*PB[1, 14])/28 - (135*PB[1, 15])/56 + (18*PB[1, 16])/7 - 
    (5*PB[1, 17])/21 - (45*PB[1, 18])/28 - (45*PB[1, 19])/28 - 
    (45*PB[1, 20])/28 - (15*PB[1, 23])/14 + (15*PB[1, 24])/14 + 
    (15*PB[1, 28])/14 + (15*PB[1, 29])/28 - PB[1, 30]/4 + (25*PB[1, 32])/28 + 
    (27*PB[1, 33])/8 + (25*PB[1, 34])/56 - (33*PB[1, 35])/7 - PB[1, 36]/4 + 
    (45*PB[1, 37])/28 - (135*PB[1, 38])/56 - (45*PB[1, 39])/56 + 
    (3*PB[1, 41])/28 - (3*PB[1, 44])/28 - (3*PB[1, 45])/28, 
  mi[3, {2, 4, 1, 5, 3}, 23] -> 6*DP[1, 21] - 2*DP[1, 65] - 2*DP[1, 72] - 
    DP[1, 89] - PB[1, 1] - 4*PB[1, 2] + 4*PB[1, 3] + 4*PB[1, 5] - 
    6*PB[1, 10] - 2*PB[1, 11] + 6*PB[1, 12] + 6*PB[1, 14] + 3*PB[1, 15] + 
    (4*PB[1, 17])/3 + 2*PB[1, 18] + 2*PB[1, 19] + 2*PB[1, 20] - 2*PB[1, 29] - 
    2*PB[1, 30] + 2*PB[1, 32] - 3*PB[1, 33] + PB[1, 34] - 2*PB[1, 36] - 
    2*PB[1, 37] + 3*PB[1, 38] + PB[1, 39] + 6*PB[1, 41] - 2*PB[1, 42] - 
    6*PB[1, 44], mi[3, {2, 4, 1, 5, 3}, 24] -> -1/2*DP[1, 71] - DP[1, 91]/2, 
  mi[3, {2, 4, 1, 5, 3}, 25] -> -6*DP[1, 21] + 2*DP[1, 65] + DP[1, 89] - 
    DP[1, 90] + PB[1, 1] + 4*PB[1, 2] - 4*PB[1, 3] - 4*PB[1, 5] + 
    6*PB[1, 10] + 2*PB[1, 11] - 6*PB[1, 12] - 6*PB[1, 14] - 3*PB[1, 15] - 
    (4*PB[1, 17])/3 - 2*PB[1, 18] - 2*PB[1, 19] - 2*PB[1, 20] + 2*PB[1, 29] + 
    2*PB[1, 30] - 2*PB[1, 32] + 3*PB[1, 33] - PB[1, 34] + 2*PB[1, 36] + 
    2*PB[1, 37] - 3*PB[1, 38] - PB[1, 39] - 6*PB[1, 41] + 6*PB[1, 44], 
  mi[3, {2, 4, 1, 5, 3}, 26] -> DP[1, 79], mi[3, {2, 4, 1, 5, 3}, 27] -> 
   (-9*DP[1, 18])/56 + (9*DP[1, 20])/56 + (57*DP[1, 21])/112 + 
    (9*DP[1, 47])/112 + (3*DP[1, 48])/28 + DP[1, 56] + (3*DP[1, 57])/2 - 
    (27*DP[1, 59])/56 - (27*DP[1, 60])/28 - (9*DP[1, 61])/28 + 
    (9*DP[1, 62])/56 - (9*DP[1, 63])/56 + (5*DP[1, 64])/4 + DP[1, 79]/2 + 
    DP[1, 80]/2 + (19*DP[1, 82])/112 - (17*DP[1, 83])/112 - 
    (5*DP[1, 84])/16 + (17*DP[1, 85])/28 - (9*HB[1, 8])/4 - (3*HB[1, 24])/5 - 
    (6*HB[1, 32])/5 + (12*HB[1, 33])/5 + (7*HB[1, 36])/10 + 
    (21*HB[1, 37])/20 + (6*HB[1, 50])/5 - (3*HB[1, 59])/5 - (3*HB[1, 60])/5 + 
    (6*HB[1, 62])/5 + (197*PB[1, 1])/1120 - (12*PB[1, 2])/35 - 
    (159*PB[1, 3])/280 - (31*PB[1, 5])/56 - (9*PB[1, 8])/5 + 
    (3*PB[1, 10])/40 - (11*PB[1, 11])/560 - (339*PB[1, 12])/560 + 
    (53*PB[1, 13])/56 - (93*PB[1, 14])/112 + (1551*PB[1, 15])/1120 + 
    (9*PB[1, 16])/14 - (67*PB[1, 17])/420 - (31*PB[1, 18])/112 - 
    (31*PB[1, 19])/112 - (31*PB[1, 20])/112 - PB[1, 23]/56 + PB[1, 24]/56 + 
    PB[1, 28]/56 + (89*PB[1, 29])/560 - (23*PB[1, 30])/80 - 
    (113*PB[1, 32])/560 - (83*PB[1, 33])/160 - (113*PB[1, 34])/1120 + 
    (23*PB[1, 35])/28 - (31*PB[1, 36])/80 + (31*PB[1, 37])/112 - 
    (93*PB[1, 38])/224 - (31*PB[1, 39])/224 + PB[1, 40]/10 + 
    (1429*PB[1, 41])/560 - (2437*PB[1, 44])/560 - (17*PB[1, 45])/112, 
  mi[3, {2, 4, 1, 5, 3}, 28] -> -DP[1, 51] - DP[1, 55]/2 + DP[1, 81]/2, 
  mi[3, {2, 4, 1, 5, 3}, 29] -> -PB[1, 54], mi[3, {2, 4, 1, 5, 3}, 30] -> 
   -2*PB[1, 1] - 5*PB[1, 2] + 5*PB[1, 3] + 4*PB[1, 5] - PB[1, 9] + 
    6*PB[1, 10] - 3*PB[1, 11] - 3*PB[1, 12] + 6*PB[1, 14] + 3*PB[1, 15] - 
    3*PB[1, 16] - PB[1, 17]/3 + 2*PB[1, 18] + 2*PB[1, 19] + 2*PB[1, 20] + 
    2*PB[1, 23] - 2*PB[1, 24] - 2*PB[1, 28] - PB[1, 31] - 3*PB[1, 33] - 
    PB[1, 34] + 6*PB[1, 35] - 2*PB[1, 37] + 3*PB[1, 38] + PB[1, 39] + 
    3*PB[1, 41] - 3*PB[1, 44] - PB[1, 45] + PB[1, 53], 
  mi[3, {2, 4, 1, 5, 3}, 31] -> -PB[1, 22] - PB[1, 43]/2 - PB[1, 55]/2, 
  mi[3, {2, 4, 1, 5, 3}, 32] -> DP[1, 74], mi[3, {2, 4, 1, 5, 3}, 33] -> 
   -1/2*DP[1, 75], mi[3, {2, 4, 1, 5, 3}, 34] -> -DP[1, 70], 
  mi[3, {2, 4, 1, 5, 3}, 35] -> DP[1, 63], mi[3, {2, 4, 1, 5, 3}, 36] -> 
   (33*DP[1, 18])/56 + (23*DP[1, 20])/56 - (13*DP[1, 21])/112 - DP[1, 24] - 
    (5*DP[1, 47])/112 + (3*DP[1, 48])/28 - (13*DP[1, 59])/56 + DP[1, 60]/28 - 
    (9*DP[1, 61])/28 - (5*DP[1, 62])/56 + (33*DP[1, 63])/56 - 
    (5*DP[1, 64])/4 - (23*DP[1, 82])/112 - (3*DP[1, 83])/112 + DP[1, 84]/16 + 
    (3*DP[1, 85])/28 + (121*PB[1, 1])/672 + PB[1, 2]/42 - 
    (199*PB[1, 3])/168 - (23*PB[1, 5])/168 - (5*PB[1, 10])/8 - 
    (5*PB[1, 11])/112 + (75*PB[1, 12])/112 - (17*PB[1, 13])/56 - 
    (23*PB[1, 14])/112 - (23*PB[1, 15])/224 + (9*PB[1, 16])/14 + 
    (13*PB[1, 17])/252 - (23*PB[1, 18])/336 - (23*PB[1, 19])/336 - 
    (23*PB[1, 20])/336 - (15*PB[1, 23])/56 + (15*PB[1, 24])/56 + 
    (15*PB[1, 28])/56 - (67*PB[1, 29])/336 - PB[1, 30]/16 + 
    (25*PB[1, 32])/112 - (5*PB[1, 33])/32 + (25*PB[1, 34])/224 - 
    (5*PB[1, 35])/28 - PB[1, 36]/16 + (23*PB[1, 37])/336 - 
    (23*PB[1, 38])/224 - (23*PB[1, 39])/672 + (3*PB[1, 41])/112 - 
    (3*PB[1, 44])/112 - (3*PB[1, 45])/112, mi[3, {2, 4, 1, 5, 3}, 37] -> 
   -PB[1, 21], mi[3, {2, 4, 1, 5, 3}, 38] -> -1/2*PB[1, 22], 
  mi[3, {2, 4, 1, 5, 3}, 39] -> DP[1, 67], mi[3, {2, 4, 1, 5, 3}, 40] -> 
   -DP[1, 67] + DP[1, 69] - HB[1, 8] - PB[1, 12], 
  mi[3, {2, 4, 1, 5, 3}, 41] -> DP[1, 62], mi[3, {2, 4, 1, 5, 3}, 42] -> 
   DP[1, 72], mi[3, {2, 4, 1, 5, 3}, 43] -> DP[1, 26] + DP[1, 67]/2 + 
    DP[1, 68]/2 - DP[1, 69]/2 + DP[1, 72]/2 + DP[1, 73] + HB[1, 8]/4 + 
    HB[1, 16]/2 - HB[1, 24]/5 - (2*HB[1, 32])/5 + (4*HB[1, 33])/5 - 
    HB[1, 36]/10 - (3*HB[1, 37])/20 + (2*HB[1, 50])/5 - HB[1, 59]/5 - 
    HB[1, 60]/5 + (2*HB[1, 62])/5 + (7*PB[1, 1])/60 - (7*PB[1, 2])/30 + 
    (11*PB[1, 3])/15 - (3*PB[1, 8])/5 - (21*PB[1, 10])/10 - PB[1, 11]/30 + 
    (17*PB[1, 12])/10 + (3*PB[1, 15])/5 + (11*PB[1, 17])/45 - PB[1, 29]/5 - 
    (8*PB[1, 30])/15 + (11*PB[1, 32])/15 - (7*PB[1, 33])/20 + 
    (7*PB[1, 34])/60 - (11*PB[1, 36])/15 + PB[1, 40]/5 + (4*PB[1, 41])/5 - 
    (7*PB[1, 44])/5, mi[3, {2, 4, 1, 5, 3}, 44] -> DP[1, 56], 
  mi[3, {2, 4, 1, 5, 3}, 45] -> PB[1, 31], mi[3, {2, 4, 1, 5, 3}, 46] -> 
   -DP[1, 59], mi[3, {2, 4, 1, 5, 3}, 47] -> -DP[1, 18] + DP[1, 59] + 
    DP[1, 61], mi[3, {2, 4, 1, 5, 3}, 48] -> -DP[1, 71], 
  mi[3, {2, 4, 1, 5, 3}, 49] -> DP[1, 53], mi[3, {2, 4, 1, 5, 3}, 50] -> 
   DP[1, 55]/2, mi[3, {2, 4, 1, 5, 3}, 51] -> DP[1, 65], 
  mi[3, {2, 4, 1, 5, 3}, 52] -> -1/2*DP[1, 66], 
  mi[3, {2, 4, 1, 5, 3}, 53] -> -DP[1, 49], mi[3, {2, 4, 1, 5, 3}, 54] -> 
   -1/2*DP[1, 51], mi[3, {2, 4, 1, 5, 3}, 55] -> DP[1, 47], 
  mi[3, {2, 4, 1, 5, 3}, 56] -> -PB[1, 45], mi[3, {2, 4, 1, 5, 3}, 57] -> 
   -PB[1, 42], mi[3, {2, 4, 1, 5, 3}, 58] -> PB[1, 43]/2, 
  mi[3, {2, 4, 1, 5, 3}, 59] -> PB[1, 2], mi[3, {2, 4, 1, 5, 3}, 60] -> 
   PB[1, 1]/2 + PB[1, 2]/2 - PB[1, 3]/2 + PB[1, 10] - PB[1, 17]/6 - 
    PB[1, 29]/3 + PB[1, 30]/3 + PB[1, 40]/3, mi[3, {2, 4, 1, 5, 3}, 61] -> 
   -DP[1, 29], mi[3, {2, 4, 1, 5, 3}, 62] -> -DP[1, 24], 
  mi[3, {2, 4, 1, 5, 3}, 63] -> 2*DP[1, 14] - 2*DP[1, 17] + 
    (33*DP[1, 18])/7 - (5*DP[1, 20])/7 - (13*DP[1, 21])/14 - 2*DP[1, 24] - 
    (5*DP[1, 47])/14 + (6*DP[1, 48])/7 - 2*DP[1, 53] + 2*DP[1, 54] - 
    2*DP[1, 56] - 2*DP[1, 57] - (2*DP[1, 58])/3 - (13*DP[1, 59])/7 + 
    (2*DP[1, 60])/7 - (18*DP[1, 61])/7 - (5*DP[1, 62])/7 + (5*DP[1, 63])/7 - 
    2*DP[1, 64] - (23*DP[1, 82])/14 - (3*DP[1, 83])/14 + DP[1, 84]/2 + 
    (6*DP[1, 85])/7 + 3*HB[1, 8] + (6*HB[1, 24])/5 + (12*HB[1, 32])/5 - 
    (24*HB[1, 33])/5 - (2*HB[1, 36])/5 - (3*HB[1, 37])/5 - (12*HB[1, 50])/5 + 
    (6*HB[1, 59])/5 + (6*HB[1, 60])/5 - (12*HB[1, 62])/5 - 
    (599*PB[1, 1])/420 - (218*PB[1, 2])/105 + (503*PB[1, 3])/105 + 
    (89*PB[1, 5])/21 + (18*PB[1, 8])/5 + (13*PB[1, 10])/5 - 
    (81*PB[1, 11])/70 + (291*PB[1, 12])/70 - (17*PB[1, 13])/7 + 
    (89*PB[1, 14])/14 - (59*PB[1, 15])/140 - (6*PB[1, 16])/7 + 
    (368*PB[1, 17])/315 + (89*PB[1, 18])/42 + (89*PB[1, 19])/42 + 
    (89*PB[1, 20])/42 + (13*PB[1, 23])/7 - (13*PB[1, 24])/7 - 
    (13*PB[1, 28])/7 + (197*PB[1, 29])/210 + (7*PB[1, 30])/10 + 
    (97*PB[1, 32])/70 - (13*PB[1, 33])/20 + (97*PB[1, 34])/140 - 
    (10*PB[1, 35])/7 + (19*PB[1, 36])/10 - (89*PB[1, 37])/42 + 
    (89*PB[1, 38])/28 + (89*PB[1, 39])/84 - (6*PB[1, 40])/5 - 
    (321*PB[1, 41])/70 + (573*PB[1, 44])/70 - (3*PB[1, 45])/14, 
  mi[3, {2, 4, 1, 5, 3}, 64] -> -DP[1, 32], mi[3, {2, 4, 1, 5, 3}, 65] -> 
   DP[1, 53]/2 - DP[1, 54]/2 + DP[1, 56]/2 + DP[1, 57]/2 - (3*HB[1, 8])/4 - 
    (3*HB[1, 24])/10 - (3*HB[1, 32])/5 + (6*HB[1, 33])/5 + HB[1, 36]/10 + 
    (3*HB[1, 37])/20 + (3*HB[1, 50])/5 - (3*HB[1, 59])/10 - 
    (3*HB[1, 60])/10 + (3*HB[1, 62])/5 + PB[1, 1]/20 - PB[1, 2]/10 + 
    PB[1, 3]/10 - (9*PB[1, 8])/10 + PB[1, 10]/10 + PB[1, 11]/5 + 
    (3*PB[1, 12])/10 + (9*PB[1, 15])/10 + PB[1, 17]/30 - (19*PB[1, 29])/30 + 
    PB[1, 30]/30 + PB[1, 32]/10 - (3*PB[1, 33])/20 + PB[1, 34]/20 - 
    (3*PB[1, 36])/5 + (19*PB[1, 40])/30 + (6*PB[1, 41])/5 - 
    (21*PB[1, 44])/10, mi[3, {2, 4, 1, 5, 3}, 66] -> 
   PB[1, 1]/2 + PB[1, 2]/2 - PB[1, 3]/2 + PB[1, 10] - PB[1, 17]/6 - 
    PB[1, 20]/2 - PB[1, 29]/3 + PB[1, 30]/3 + PB[1, 40]/3, 
  mi[3, {2, 4, 1, 5, 3}, 67] -> -DP[1, 20], mi[3, {2, 4, 1, 5, 3}, 68] -> 
   -DP[1, 27], mi[3, {2, 4, 1, 5, 3}, 69] -> DP[1, 14], 
  mi[3, {2, 4, 1, 5, 3}, 70] -> -PB[1, 8], mi[3, {2, 4, 1, 5, 3}, 71] -> 
   -PB[1, 9], mi[3, {2, 4, 1, 5, 3}, 72] -> -4*PB[1, 1] - 4*PB[1, 2] + 
    10*PB[1, 3] + 8*PB[1, 5] - 2*PB[1, 9] + 6*PB[1, 10] + 12*PB[1, 14] + 
    6*PB[1, 15] - 6*PB[1, 16] + (4*PB[1, 17])/3 + 4*PB[1, 18] + 4*PB[1, 19] + 
    4*PB[1, 20] + 4*PB[1, 23] - 4*PB[1, 24] - 4*PB[1, 28] - 4*PB[1, 37] + 
    6*PB[1, 38] + 2*PB[1, 39], mi[3, {2, 4, 1, 5, 3}, 73] -> -PB[1, 7], 
  mi[3, {2, 4, 1, 5, 3}, 74] -> -HB[1, 16], mi[3, {2, 4, 1, 5, 3}, 75] -> 
   DP[1, 56]/2 + DP[1, 57]/2 - (3*HB[1, 8])/4 - (3*HB[1, 24])/10 - 
    (3*HB[1, 32])/5 + (6*HB[1, 33])/5 + HB[1, 36]/10 + (3*HB[1, 37])/20 + 
    (3*HB[1, 50])/5 - (3*HB[1, 59])/10 - (3*HB[1, 60])/10 + (3*HB[1, 62])/5 + 
    PB[1, 1]/20 - PB[1, 2]/10 + PB[1, 3]/10 - (9*PB[1, 8])/10 + 
    PB[1, 10]/10 + PB[1, 11]/5 + (3*PB[1, 12])/10 + (9*PB[1, 15])/10 + 
    PB[1, 17]/30 - (19*PB[1, 29])/30 + PB[1, 30]/30 + PB[1, 32]/10 - 
    (3*PB[1, 33])/20 + PB[1, 34]/20 - (3*PB[1, 36])/5 + (19*PB[1, 40])/30 + 
    (6*PB[1, 41])/5 - (21*PB[1, 44])/10, mi[3, {2, 4, 1, 5, 3}, 76] -> 
   DP[1, 26], mi[3, {2, 4, 1, 5, 3}, 77] -> 2*DP[1, 26] + 4*DP[1, 67] + 
    4*DP[1, 68] - 4*DP[1, 69] + 2*HB[1, 8] - (6*HB[1, 24])/5 - 
    (12*HB[1, 32])/5 + (24*HB[1, 33])/5 - (8*HB[1, 36])/5 - 
    (12*HB[1, 37])/5 + (12*HB[1, 50])/5 - (6*HB[1, 59])/5 - (6*HB[1, 60])/5 + 
    (12*HB[1, 62])/5 + (8*PB[1, 1])/15 + (44*PB[1, 2])/15 + 
    (16*PB[1, 3])/15 - (18*PB[1, 8])/5 - (18*PB[1, 10])/5 + 
    (2*PB[1, 11])/15 + (26*PB[1, 12])/5 + (18*PB[1, 15])/5 + 
    (16*PB[1, 17])/45 - (6*PB[1, 29])/5 + (2*PB[1, 30])/15 + 
    (16*PB[1, 32])/15 - (8*PB[1, 33])/5 + (8*PB[1, 34])/15 - 
    (16*PB[1, 36])/15 + (6*PB[1, 40])/5 + (24*PB[1, 41])/5 - 
    (42*PB[1, 44])/5, mi[3, {2, 4, 1, 5, 3}, 78] -> HB[1, 8], 
  mi[3, {2, 4, 1, 5, 3}, 79] -> (-6*HB[1, 24])/5 - (12*HB[1, 32])/5 + 
    (24*HB[1, 33])/5 - (8*HB[1, 36])/5 - (12*HB[1, 37])/5 + 
    (12*HB[1, 50])/5 - (6*HB[1, 59])/5 - (6*HB[1, 60])/5 + (12*HB[1, 62])/5 + 
    PB[1, 1]/5 - (2*PB[1, 2])/5 + (2*PB[1, 3])/5 - (18*PB[1, 8])/5 - 
    (3*PB[1, 10])/5 + (4*PB[1, 11])/5 + (6*PB[1, 12])/5 + (18*PB[1, 15])/5 + 
    (2*PB[1, 17])/15 - (6*PB[1, 29])/5 + (4*PB[1, 30])/5 + (2*PB[1, 32])/5 - 
    (3*PB[1, 33])/5 + PB[1, 34]/5 - (2*PB[1, 36])/5 + (6*PB[1, 40])/5 + 
    (24*PB[1, 41])/5 - (42*PB[1, 44])/5, mi[3, {2, 4, 1, 5, 3}, 80] -> 
   -PB[1, 13], mi[3, {2, 4, 1, 5, 3}, 81] -> -PB[1, 11], 
  mi[3, {2, 4, 1, 5, 3}, 82] -> 5*PB[1, 1] + 2*PB[1, 2] - 2*PB[1, 3] + 
    3*PB[1, 10] - 4*PB[1, 11] - (2*PB[1, 17])/3 + 2*PB[1, 30] - 2*PB[1, 32] - 
    3*PB[1, 33] + PB[1, 34] + 2*PB[1, 36], mi[3, {2, 4, 1, 5, 3}, 83] -> 
   DP[1, 25], mi[3, {2, 4, 1, 5, 3}, 84] -> -DP[1, 12], 
  mi[3, {2, 4, 1, 5, 3}, 85] -> DP[1, 21], mi[3, {2, 4, 1, 5, 3}, 86] -> 
   -DP[1, 14] + DP[1, 17] - DP[1, 18]/28 + DP[1, 20]/28 - (3*DP[1, 21])/56 + 
    (29*DP[1, 47])/56 - (9*DP[1, 48])/14 + DP[1, 53] - DP[1, 54] + 
    DP[1, 56] + DP[1, 57] + DP[1, 58]/3 - (3*DP[1, 59])/28 - 
    (3*DP[1, 60])/14 - DP[1, 61]/14 + DP[1, 62]/28 - DP[1, 63]/28 + 
    DP[1, 64]/2 - DP[1, 82]/56 - (5*DP[1, 83])/56 - DP[1, 84]/8 + 
    (5*DP[1, 85])/14 - (3*HB[1, 8])/2 - (3*HB[1, 24])/5 - (6*HB[1, 32])/5 + 
    (12*HB[1, 33])/5 + HB[1, 36]/5 + (3*HB[1, 37])/10 + (6*HB[1, 50])/5 - 
    (3*HB[1, 59])/5 - (3*HB[1, 60])/5 + (6*HB[1, 62])/5 - 
    (317*PB[1, 1])/1680 - (71*PB[1, 2])/105 + (59*PB[1, 3])/420 - 
    PB[1, 5]/84 - (9*PB[1, 8])/5 - (11*PB[1, 10])/20 - (23*PB[1, 11])/280 - 
    (327*PB[1, 12])/280 + (9*PB[1, 13])/28 - PB[1, 14]/56 + 
    (1003*PB[1, 15])/560 + PB[1, 16]/7 - (83*PB[1, 17])/630 - PB[1, 18]/168 - 
    PB[1, 19]/168 - PB[1, 20]/168 + (3*PB[1, 23])/28 - (3*PB[1, 24])/28 - 
    (3*PB[1, 28])/28 - (409*PB[1, 29])/840 - (19*PB[1, 30])/40 - 
    (109*PB[1, 32])/280 - (39*PB[1, 33])/80 - (109*PB[1, 34])/560 + 
    (15*PB[1, 35])/14 - (43*PB[1, 36])/40 + PB[1, 37]/168 - PB[1, 38]/112 - 
    PB[1, 39]/336 + (3*PB[1, 40])/5 + (697*PB[1, 41])/280 - 
    (1201*PB[1, 44])/280 - (5*PB[1, 45])/56, mi[3, {2, 4, 1, 5, 3}, 87] -> 
   (9*DP[1, 18])/14 - (9*DP[1, 20])/14 - (141*DP[1, 21])/28 + 
    (19*DP[1, 47])/28 - (3*DP[1, 48])/7 + (27*DP[1, 59])/14 + 
    (27*DP[1, 60])/7 + (9*DP[1, 61])/7 - (9*DP[1, 62])/14 + 
    (9*DP[1, 63])/14 - DP[1, 64] - (47*DP[1, 82])/28 - (11*DP[1, 83])/28 + 
    DP[1, 84]/4 + (11*DP[1, 85])/7 - (101*PB[1, 1])/56 - (24*PB[1, 2])/7 + 
    (99*PB[1, 3])/14 + (59*PB[1, 5])/14 + (3*PB[1, 10])/2 - 
    (37*PB[1, 11])/28 + (51*PB[1, 12])/28 - (25*PB[1, 13])/14 + 
    (177*PB[1, 14])/28 + (177*PB[1, 15])/56 - (18*PB[1, 16])/7 + 
    (19*PB[1, 17])/21 + (59*PB[1, 18])/28 + (59*PB[1, 19])/28 + 
    (59*PB[1, 20])/28 + (29*PB[1, 23])/14 - (29*PB[1, 24])/14 - 
    (29*PB[1, 28])/14 - PB[1, 29]/28 - PB[1, 30]/4 + (17*PB[1, 32])/28 - 
    (13*PB[1, 33])/8 + (17*PB[1, 34])/56 + (5*PB[1, 35])/7 - PB[1, 36]/4 - 
    (59*PB[1, 37])/28 + (177*PB[1, 38])/56 + (59*PB[1, 39])/56 + 
    (11*PB[1, 41])/28 - (11*PB[1, 44])/28 - (11*PB[1, 45])/28, 
  mi[3, {2, 4, 1, 5, 3}, 88] -> DP[1, 17] + (3*DP[1, 18])/14 - 
    (3*DP[1, 20])/14 - (33*DP[1, 21])/28 + (11*DP[1, 47])/28 - DP[1, 48]/7 - 
    DP[1, 49] - DP[1, 50] + DP[1, 52]/3 + (9*DP[1, 59])/14 + 
    (9*DP[1, 60])/7 + (3*DP[1, 61])/7 - (3*DP[1, 62])/14 + (3*DP[1, 63])/14 - 
    DP[1, 64] - (11*DP[1, 82])/28 + DP[1, 83]/28 + DP[1, 84]/4 - 
    DP[1, 85]/7 + HB[1, 24]/5 + (2*HB[1, 32])/5 - (4*HB[1, 33])/5 - 
    (2*HB[1, 36])/5 - (3*HB[1, 37])/5 - (2*HB[1, 50])/5 + HB[1, 59]/5 + 
    HB[1, 60]/5 - (2*HB[1, 62])/5 - (201*PB[1, 1])/280 - (61*PB[1, 2])/35 + 
    (137*PB[1, 3])/70 + (15*PB[1, 5])/14 + (3*PB[1, 8])/5 + (3*PB[1, 10])/5 - 
    (197*PB[1, 11])/140 - (153*PB[1, 12])/140 - (13*PB[1, 13])/14 + 
    (45*PB[1, 14])/28 + (57*PB[1, 15])/280 - (6*PB[1, 16])/7 + 
    (2*PB[1, 17])/35 + (15*PB[1, 18])/28 + (15*PB[1, 19])/28 + 
    (15*PB[1, 20])/28 + (5*PB[1, 23])/14 - (5*PB[1, 24])/14 - 
    (5*PB[1, 28])/14 + (3*PB[1, 29])/140 - PB[1, 30]/20 - 
    (51*PB[1, 32])/140 - (41*PB[1, 33])/40 - (51*PB[1, 34])/280 + 
    (11*PB[1, 35])/7 + (3*PB[1, 36])/20 - (15*PB[1, 37])/28 + 
    (45*PB[1, 38])/56 + (15*PB[1, 39])/56 - PB[1, 40]/5 - 
    (117*PB[1, 41])/140 + (201*PB[1, 44])/140 + PB[1, 45]/28, 
  mi[3, {2, 4, 1, 5, 3}, 89] -> PB[1, 14], mi[3, {2, 4, 1, 5, 3}, 90] -> 
   (3*DP[1, 18])/28 - (3*DP[1, 20])/28 - (33*DP[1, 21])/56 + 
    (11*DP[1, 47])/56 - DP[1, 48]/14 + (9*DP[1, 59])/28 + (9*DP[1, 60])/14 + 
    (3*DP[1, 61])/14 - (3*DP[1, 62])/28 + (3*DP[1, 63])/28 - DP[1, 64]/2 - 
    (11*DP[1, 82])/56 + DP[1, 83]/56 + DP[1, 84]/8 - DP[1, 85]/14 - 
    (31*PB[1, 1])/336 - (17*PB[1, 2])/42 + (127*PB[1, 3])/84 + 
    (15*PB[1, 5])/28 - PB[1, 10]/2 - (23*PB[1, 11])/168 + (59*PB[1, 12])/56 - 
    (13*PB[1, 13])/28 + (45*PB[1, 14])/56 + (45*PB[1, 15])/112 - 
    (3*PB[1, 16])/7 + (13*PB[1, 17])/63 + (15*PB[1, 18])/56 + 
    (15*PB[1, 19])/56 + (15*PB[1, 20])/56 + (5*PB[1, 23])/28 - 
    (5*PB[1, 24])/28 - (5*PB[1, 28])/28 - (71*PB[1, 29])/168 - PB[1, 30]/8 + 
    (59*PB[1, 32])/168 - (5*PB[1, 33])/16 + (59*PB[1, 34])/336 - 
    (3*PB[1, 35])/14 - (11*PB[1, 36])/24 - (15*PB[1, 37])/56 + 
    (45*PB[1, 38])/112 + (15*PB[1, 39])/112 + PB[1, 40]/3 - PB[1, 41]/56 + 
    PB[1, 44]/56 + PB[1, 45]/56, mi[3, {2, 4, 1, 5, 3}, 91] -> 
   (3*DP[1, 18])/28 - (3*DP[1, 20])/28 - (33*DP[1, 21])/56 + 
    (11*DP[1, 47])/56 - DP[1, 48]/14 - DP[1, 49]/2 - DP[1, 50]/2 + 
    (9*DP[1, 59])/28 + (9*DP[1, 60])/14 + (3*DP[1, 61])/14 - 
    (3*DP[1, 62])/28 + (3*DP[1, 63])/28 - DP[1, 64]/2 - (11*DP[1, 82])/56 + 
    DP[1, 83]/56 + DP[1, 84]/8 - DP[1, 85]/14 - (31*PB[1, 1])/336 - 
    (17*PB[1, 2])/42 + (127*PB[1, 3])/84 + (15*PB[1, 5])/28 - PB[1, 10]/2 - 
    (23*PB[1, 11])/168 + (59*PB[1, 12])/56 - (13*PB[1, 13])/28 + 
    (45*PB[1, 14])/56 + (45*PB[1, 15])/112 - (3*PB[1, 16])/7 + 
    (13*PB[1, 17])/63 + (15*PB[1, 18])/56 + (15*PB[1, 19])/56 + 
    (15*PB[1, 20])/56 + (5*PB[1, 23])/28 - (5*PB[1, 24])/28 - 
    (5*PB[1, 28])/28 - (71*PB[1, 29])/168 - PB[1, 30]/8 + 
    (59*PB[1, 32])/168 - (5*PB[1, 33])/16 + (59*PB[1, 34])/336 - 
    (3*PB[1, 35])/14 - (11*PB[1, 36])/24 - (15*PB[1, 37])/56 + 
    (45*PB[1, 38])/112 + (15*PB[1, 39])/112 + PB[1, 40]/3 - PB[1, 41]/56 + 
    PB[1, 44]/56 + PB[1, 45]/56, mi[3, {2, 4, 1, 5, 3}, 92] -> 
   PB[1, 1]/6 + (2*PB[1, 2])/3 + PB[1, 3]/3 - PB[1, 10]/2 + (2*PB[1, 11])/3 + 
    PB[1, 12] + PB[1, 17]/9 - PB[1, 29]/3 + PB[1, 32]/3 + PB[1, 33]/2 + 
    PB[1, 34]/6 - PB[1, 35] - PB[1, 36]/3 + PB[1, 40]/3 + PB[1, 44]/2, 
  mi[3, {2, 4, 1, 5, 3}, 93] -> PB[1, 1]/6 + (2*PB[1, 2])/3 + PB[1, 3]/3 - 
    PB[1, 10]/2 + (2*PB[1, 11])/3 + PB[1, 12] + PB[1, 17]/9 - PB[1, 29]/3 + 
    PB[1, 32]/3 + PB[1, 33]/2 + PB[1, 34]/6 - PB[1, 35] - PB[1, 36]/3 + 
    PB[1, 40]/3 - PB[1, 41]/2 + PB[1, 44]/2, mi[3, {2, 4, 1, 5, 3}, 94] -> 
   PB[1, 3] - PB[1, 10] + PB[1, 29]/3 - PB[1, 30]/3 - PB[1, 40]/3, 
  mi[3, {2, 4, 1, 5, 3}, 95] -> DP[1, 14] - DP[1, 17] - DP[1, 53] + 
    DP[1, 54] - DP[1, 56] - DP[1, 57] - DP[1, 58]/3 + (3*HB[1, 8])/2 + 
    (3*HB[1, 24])/5 + (6*HB[1, 32])/5 - (12*HB[1, 33])/5 - HB[1, 36]/5 - 
    (3*HB[1, 37])/10 - (6*HB[1, 50])/5 + (3*HB[1, 59])/5 + (3*HB[1, 60])/5 - 
    (6*HB[1, 62])/5 - PB[1, 1]/10 + PB[1, 2]/5 - PB[1, 3]/5 + 
    (9*PB[1, 8])/5 + (4*PB[1, 10])/5 - (2*PB[1, 11])/5 - (3*PB[1, 12])/5 - 
    (9*PB[1, 15])/5 - PB[1, 17]/15 + (14*PB[1, 29])/15 + (4*PB[1, 30])/15 - 
    PB[1, 32]/5 + (3*PB[1, 33])/10 - PB[1, 34]/10 + (6*PB[1, 36])/5 - 
    (14*PB[1, 40])/15 - (12*PB[1, 41])/5 + (21*PB[1, 44])/5, 
  mi[3, {2, 4, 1, 5, 3}, 96] -> -PB[1, 10] + PB[1, 16] + PB[1, 29]/3 - 
    PB[1, 30]/3 - PB[1, 40]/3, mi[3, {2, 4, 1, 5, 3}, 97] -> 
   HB[1, 24]/5 + (2*HB[1, 32])/5 - (4*HB[1, 33])/5 - (2*HB[1, 36])/5 - 
    (3*HB[1, 37])/5 - (2*HB[1, 50])/5 + HB[1, 59]/5 + HB[1, 60]/5 - 
    (2*HB[1, 62])/5 - (11*PB[1, 1])/30 - (4*PB[1, 2])/15 - (11*PB[1, 3])/15 + 
    (3*PB[1, 8])/5 + (11*PB[1, 10])/10 - (7*PB[1, 11])/15 - 
    (11*PB[1, 12])/5 - (3*PB[1, 15])/5 - (11*PB[1, 17])/45 + 
    (8*PB[1, 29])/15 + PB[1, 30]/5 - (11*PB[1, 32])/15 + PB[1, 33]/10 - 
    (11*PB[1, 34])/30 + PB[1, 35] + (11*PB[1, 36])/15 - (8*PB[1, 40])/15 - 
    (4*PB[1, 41])/5 + (7*PB[1, 44])/5, mi[3, {2, 4, 1, 5, 3}, 98] -> 
   -1/6*PB[1, 1] - (2*PB[1, 2])/3 - PB[1, 3]/3 + PB[1, 10]/2 - 
    (2*PB[1, 11])/3 - 2*PB[1, 12] - PB[1, 17]/9 + PB[1, 29]/3 - PB[1, 32]/3 - 
    PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35] + PB[1, 36]/3 - PB[1, 40]/3, 
  mi[3, {2, 4, 1, 5, 3}, 99] -> -1/3*PB[1, 1] - PB[1, 2]/3 - (2*PB[1, 3])/3 + 
    2*PB[1, 10] - PB[1, 11]/3 - 2*PB[1, 12] - (2*PB[1, 17])/9 + PB[1, 29]/3 + 
    PB[1, 30]/3 - (2*PB[1, 32])/3 - PB[1, 34]/3 + PB[1, 35] + 
    (2*PB[1, 36])/3 - PB[1, 40]/3, mi[3, {2, 4, 1, 5, 3}, 100] -> 
   PB[1, 29]/4 + PB[1, 36]/4 - PB[1, 40]/4, mi[3, {2, 4, 1, 5, 3}, 101] -> 
   -1/6*PB[1, 1] - (2*PB[1, 2])/3 - PB[1, 3]/3 + PB[1, 10]/2 - 
    (2*PB[1, 11])/3 - PB[1, 12] - PB[1, 17]/9 + PB[1, 29]/3 - PB[1, 32]/3 - 
    PB[1, 33]/2 - PB[1, 34]/6 + PB[1, 35] + PB[1, 36]/3 - PB[1, 40]/3, 
  mi[3, {2, 4, 1, 5, 3}, 102] -> -PB[1, 1], mi[3, {2, 4, 1, 5, 3}, 103] -> 
   -DP[1, 18], mi[3, {2, 4, 1, 5, 3}, 104] -> DP[1, 17], 
  mi[3, {2, 4, 1, 5, 3}, 105] -> -PB[1, 15], mi[3, {2, 4, 1, 5, 3}, 106] -> 
   PB[1, 1]/3 + PB[1, 2]/3 - PB[1, 3]/3 - (2*PB[1, 5])/3 - PB[1, 10]/2 - 
    PB[1, 14] - PB[1, 15]/2 - PB[1, 17]/9 - PB[1, 18]/3 - PB[1, 19]/3 - 
    PB[1, 20]/3 + PB[1, 29]/3 + PB[1, 37]/3 - PB[1, 38]/2 - PB[1, 39]/6, 
  mi[3, {2, 4, 1, 5, 3}, 107] -> -HB[1, 16] + HB[1, 24]/5 + (2*HB[1, 32])/5 - 
    (4*HB[1, 33])/5 + (3*HB[1, 36])/5 + (2*HB[1, 37])/5 - HB[1, 42]/3 - 
    (2*HB[1, 50])/5 + HB[1, 59]/5 + HB[1, 60]/5 - (2*HB[1, 62])/5 - 
    PB[1, 1]/5 - (3*PB[1, 2])/5 - (2*PB[1, 3])/5 + (3*PB[1, 8])/5 + 
    (8*PB[1, 10])/5 - (4*PB[1, 11])/5 - (6*PB[1, 12])/5 - (3*PB[1, 15])/5 - 
    (2*PB[1, 17])/15 + PB[1, 29]/5 + PB[1, 30]/5 - (2*PB[1, 32])/5 - 
    (2*PB[1, 33])/5 - PB[1, 34]/5 + PB[1, 35] + (2*PB[1, 36])/5 - 
    PB[1, 40]/5 - (4*PB[1, 41])/5 + (7*PB[1, 44])/5, 
  mi[3, {2, 4, 1, 5, 3}, 108] -> -PB[1, 10] + PB[1, 29]/3 - PB[1, 30]/3 - 
    PB[1, 40]/3}}


==> anc/6_Numeric_Rule.m <==
(* ::Package:: *)

(*
This is the sixth ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons" 
by Yuanhong Guo, Lei Wang and Gang Yang
*)

(* 
The three sets of sepcial numerical results of the pentagon functions in the remainder,
to verify the collinear limit and DDCI at function-level,
where the expression of the remainder is given in the file '3_Remainder_Function.m'.
The three sets of kinematics {s12, s23, s34, -s4q, -s1q} are:
{{1, -(1/3), 10^-12, 1/3, -(1/2)},
{4, -(113/47), 281/149, 349/257, -(863/541)},
{2384/281, -(5483202169/903901321), 4, 2, -(49974604/19231943)}},
where the first set is collinear limit p3//p4 with s34=10^-12,
the second and third sets are related by a DDC transformation,
and the three cross ratios are {u1=596/281, u2=15711181/14161027, u3=7298986/12493651}.
The pentagon functions are evaluated by the packages PentagonMI/PentagonFunctions++ by Chicherina and Sotnikov
in the physical s12-channel scattering region 12->345 given by (4.15) in arxiv:2009.07803.
*)

NumericFunctionRule = {
{tci[2, 1] -> I*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]],
 tcr[1, 1] -> Log[3],
 tcr[1, 2] -> Log[2],
 tcr[2, 1] -> PolyLog[2, 2/3],
 tcr[3, 1] -> PolyLog[3, 2/3],
 tcr[3, 2] -> PolyLog[3, 1/4],
 tcr[4, 1] -> PolyLog[4, 1/3],
 tcr[4, 2] -> PolyLog[4, 1/2],
 tcr[4, 3] -> PolyLog[4, 1/4],
 tcr[4, 4] -> PolyLog[4, 2/3],
 tcr[4, 5] -> PolyLog[4, 3/4],
 F[3, 1] -> 1.6792866660307429607763681971146589061167591265791481724483498017`64. + 2.549911942959746558285389559148234869986605665185842908978028677`64.*I,
 F[3, 2] -> 2.7444069181013499418545693275920971921608533880259304758269363136`64. - 6.7263580764719271667864400035908151174613887468386966836743995043`64.*I,
 F[3, 3] -> -1.4799628520937467971072498959882103483436315856272548137845558673`64. - 1.8712421754282887862104744593488710475261904012272159892762533472`64.*I,
 F[3, 4] -> 919.55664918696278370194791430180596641609473630293833761698579551`64. + 188.24732668615702855611228166040674179256066697540376895363587465`64.*I,
 F[3, 5] -> -1.122279987266484417964335170520160946398873329090354834697929108`64. + 16.587033722577769226766821129011727112552877694119246769249523798`64.*I,
 F[3, 6] -> -1.2244928412336285598638830283051677969722002751530713273053103836`64.,
 F[3, 7] -> 2.0452086349635473463524535705897882794847033038869751669585293969`64. - 4.3758461665011329635123630981090589684747063385779320681637938634`64.*I,
 F[3, 8] -> 0.46580300476116008476418878124943262349760959082530601106584972012`64.,
 F[3, 9] -> 0.93967086366341589509918621943361083471673012682771327668888552248`64. - 1.4673080440531229486559195385756460611201191804859531285540793775`64.*I,
 F[3, 10] -> 1.1680498600421688462264643264663398315001873872394913650428419052`64. + 1.7822681546200114324345893381465789491222707174487714461945126888`64.*I,
 F[3, 11] -> -1.933458915695440487871954736734086316004916968431179462248977535`64. - 2.7541773549480738305045733604327318673128483333111682765797904316`64.*I,
 F[3, 12] -> -1.4966464009589879542979729824238602435882193428523114500977832011`64. - 7.7192617649764543644468710272263760796026987975115387727063815876`64.*I,
 F[3, 13] -> -3.6433058406425227905669396494870318227861871367218525822527886497`64. + 1.240193003602161438494983898012413247575423067485916576505399167`64.*I,
 F[3, 14] -> -18.740563324156028270560594906571978502339311921345536419791538774`64.,
 F[3, 15] -> 335.99251742721377907811055609823060811048312809344241124150241555`64. + 68.042889068254357148231762827645611193102801157306985958478848444`64.*I,
 F[3, 16] -> 0.20939798042817192166825678643450004482530415790228089581283603853`64.,
 F[3, 17] -> -4.6422318398721150839743564966126007421046578174167196343446017474`64.,
 F[3, 18] -> 333.76840981542153448798728402091939825441058515328019279889753031`64. + 64.974856112448957116026011226582260597745848692007493767109879357`64.*I,
 F[3, 19] -> 4.3055580576360115905699713523996693289688853108224754606403293029`64. + 5.6137265260280908583653805295112941991522400663885438886729310005`64.*I,
 F[3, 20] -> -1.0291731933132095975682953314551058304979210129151167017569344491`64. + 6.0375506356819851108650230430486560790244394393288808535006356994`64.*I,
 F[3, 21] -> -2.7928903965803623409560802586612851329753768618464111013012812766`64. - 7.6497358288792396748561686774447046099598169955575287269340860309`64.*I,
 F[3, 22] -> 13815.857070527615154403151377563807333225996542101963809236619429`64. + 4866.2624070206709336060756885323579671787152691099735933149743497`64.*I,
 F[3, 24] -> -4.129195035542350046159315575655685026986948225281741209402281872`64. + 14.74540904143459999133646985523899804170587443518053193618212278`64.*I,
 F[3, 27] -> -7604.7386048065750996286929169173898636598096130894907117058363331`64. - 2598.637728534475524848401560006110522272940703609934137618286786`64.*I,
 F[3, 28] -> 7286.5175943968453498370098228192117302117943018295137752991744749`64. + 2536.2522826493680661027798091951421441014601792230596202975844284`64.*I,
 F[3, 29] -> 3234.5561346144267249918620092705089692996022299031528827245768439`64. + 1183.6264359540393564800950764929481884644290401776253309561448272`64.*I,
 F[3, 30] -> 30279.459947381603419327592994914058813327854767163941139504205344`64. + 10802.863166843956162837021660202203964013341113251479102128029466`64.*I,
 F[3, 31] -> 1.1148283772977834304578656693160420509491659447537062485573292996`64. + 2.2031537931960070446768347990579655000676280385125642483308091441`64.*I,
 F[3, 32] -> -2.0452086349659164571199281775856131436020789166630861627167625866`64. + 4.3758461665157045473314203002302998035732405523873156994573903814`64.*I,
 F[3, 33] -> 1.1222799872417628307246309367648972890223701947499437699808284486`64. - 16.587033722466669764334841840978277145621443010589302947866429234`64.*I,
 F[3, 34] -> -0.87263464367374421077023570933172520812921397920875530487012529482`64.,
 F[3, 35] -> -1.349709648827073266392756939508501234734294079801517226637385383`64. + 2.7988383002127229316012908038457200236438398335597546240134948527`64.*I,
 F[3, 36] -> -2.3964336604220632369128525912546742712020219608245390391671001331`64. - 5.1275814996719765367586637325394985260591482118658974945782889595`64.*I,
 F[3, 37] -> -1.125546331756475603408322275796994834915827259564870470845238986`64. + 0.22362285800234786282433728240862492593169146578956254731652682975`64.*I,
 F[3, 38] -> 913.88400516071062420923658540784701107220349183031388529612219483`64. + 194.59061765909218669331295137574247886704824206791802787373960653`64.*I,
 F[3, 39] -> 1.3129525572138072509424833597565211723909273976428879458876059359`64.,
 F[3, 40] -> -8.4389166362326823554970880986681225558251871133816460182747176063`64.,
 F[3, 41] -> -2.8995141499266055978055452614839788027063728247408878331994993579`64. + 5.90888045524503203390863853636045674970659223317579691848628268`64.*I,
 F[3, 42] -> 14369.98162693597977591137968312500196194286155661573016258728433`64. + 4984.2268573607558172717262928493971572738553476572344343715627458`64.*I,
 F[3, 44] -> 4.129195035497841716583398030126322413401744601051726475017590292`64. - 14.745409041305608394376682936783348921223563912621549291769471495`64.*I,
 F[3, 51] -> -23.428431828178038024876562091420950988754339730518397899441744846`64. - 2.5499119430365075939903730820641790153654186198110398679494881327`64.*I,
 F[3, 52] -> 335.99251742556771058707437952829169881271909872441931720037440148`64. + 68.042889067891849821977140689838220878413413784782059669661125979`64.*I,
 F[3, 53] -> -3.6433058406331274026701272004079295590011158810022064068284771873`64. + 1.2401930035738953911479119116782909555454379294200879075211135634`64.*I,
 F[3, 54] -> 0.11525231664559183842047892094049153582335052092728701047278716716`64.,
 F[3, 55] -> 37.113233709282060879213072734235462667035772306756809193017645674`64. + 4.0172199870978071334416643181213549020436896657478159615312244045`64.*I,
 F[3, 56] -> -913.88400516408824790586788796802947067868024510005690409689199308`64. - 194.59061765982804670444453700811806049073023743018634168698610384`64.*I,
 F[3, 57] -> 1.1255463317470432748475982803621926906662700885655319559181290874`64. - 0.22362285799389054878888903493830321530407090570499880704896749782`64.*I,
 F[3, 58] -> -0.41476457817761550050977080534114702384353106861819036575378143925`64.,
 F[3, 59] -> 2.4041138062951824931438366819441698032538582700042733644805529461`64.,
 F[3, 60] -> 7792.2019283794306966854133773964622921571179223862731699940570597`64. + 2589.6488047038047880832470534577719587787245656093967342607962945`64.*I,
 F[3, 61] -> 11.278250137033850491202073760552303681764536227840285207280733509`64. + 7.1341806444791273729152962676981572449299742619677482959282987696`64.*I,
 F[3, 65] -> 4214.1006016661037729981572558233323388457182536241050584463994974`64. + 1398.7815273797519438021646521381459575461285135422283972618666496`64.*I,
 F[3, 66] -> -10990.595644711140705611958667936495620102918981660534691919272262`64. - 3811.3800563186518188277633736577189453924926584088389474642378999`64.*I,
 F[3, 67] -> -2788.7023873531966226190668774439332099971381972103223521173158625`64. - 1042.7262238815419966779956514159435509651353559725661865285263377`64.*I,
 F[3, 68] -> -9298.9584028216953922677884166318256072772149727686799866654865505`64. - 3399.8848790560837379969003947174266088184800823743341656727395087`64.*I,
 F[3, 69] -> 3.8789353521046211570547874165485375018830623899895340862116282936`64. - 3.7343690880566016252813399910803761764036010846782296879862098807`64.*I,
 F[3, 77] -> 4961.7680514125890974937481999585147704278570258782315591697535715`64. + 1768.8071850063618680246179449322962946059926499579786764850961724`64.*I,
 F[3, 79] -> 0.98911551071635970011346623038745406366466492773634277413246331672`64. + 0.62248118928842646114453745668793502197230858625021378421683691978`64.*I,
 F[3, 89] -> -6995.3800912825942569484361741303910128764284067753957297413912948`64. - 2488.2265390258132343798427945090359776521421538024814052624355079`64.*I,
 F[3, 90] -> 6094.2548707231516423215039408819587717004069274941959862996381929`64. + 2321.3473644835302969558319762073056932541355463285207712014109758`64.*I,
 F[3, 91] -> 1937.8379283439966497222161166534883371497872991899232433993425025`64. + 941.95189541125371238218268105909157091589538281168086204441636211`64.*I,
 F[3, 92] -> 33591.999231405595589063561725882669774308307241956750755519736134`64. + 11530.356630101669393050788363637326375539614512968563151750930327`64.*I,
 F[4, 1] -> -7.9699627122759204875443493819168441599119729636707245778130582727`64. + 10.551269306546957357543825734257777965680721776844452453726287314`64.*I,
 F[4, 2] -> 20.759986689902675143497580821128495050443431336807816314043934884`64. - 2.6942820247474458322566282999872133494852874108175941069733522171`64.*I,
 F[4, 3] -> -2.6683403685375141445371306133656078672654786831474878834937195673`64. - 13.873005766200629559085258878482527752093033971342907903988187122`64.*I,
 F[4, 4] -> 17191.143368075518361835626723317669458714471283093287136126651513`64. + 5777.7448272908179974726067124826242667703676938417483315058043436`64.*I,
 F[4, 5] -> -33.330989027054664166692368236657271832761354035897602347121591123`64. + 37.563848092949687991643292015751865040492856091243664383993507546`64.*I,
 F[4, 6] -> -14.39644562434324202101842684069359427969533167464760628088889463`64. - 7.6937154287857210770097016309123193890436825576365636184825288001`64.*I,
 F[4, 7] -> 10.176056756975525387814326288564630903515249171009728815590524808`64. - 6.0069394470131266694308383019711310922312116024043253242415272664`64.*I,
 F[4, 8] -> 0.088115339465011214395379898383331127949110482694166775517693083752`64.,
 F[4, 9] -> 3.4273337644813354533406753681721812986134166168154889072156203608`64. + 5.9041261641547271253921144873942204215332701674827560741164662999`64.*I,
 F[4, 10] -> -8.0830968244250138220674895701578629521996297799551951584444602871`64. + 4.6234504424051517945741609765023805808566643837105227553524595697`64.*I,
 F[4, 11] -> -4.5769611157312816881412481675351440697009786936117094365563700214`64. - 22.15578726230492984843559068880183248681191268732614244337623235`64.*I,
 F[4, 12] -> 22.312308330030851695087372908454154730724533117082128495305337042`64. - 9.4037066765487212783861461193129051848396796958307513128316016832`64.*I,
 F[4, 13] -> -4.4279787670731770057467796920214148651659456239885622568640985304`64. - 9.6249459410137686254303341660231059779943489650395453852965019975`64.*I,
 F[4, 14] -> -738.6371833197381716806426111392647139576621119790032544693985949`64. - 117.75043212660578674804337260312106892658723128477355477004515275`64.*I,
 F[4, 15] -> 6206.2483256647095919275594383281096466489881826719786427012929071`64. + 2102.7762582601803630954395762749919721448692785736380816560754966`64.*I,
 F[4, 16] -> -0.17277484316824949122520338481761874690791029622944756490520686288`64.,
 F[4, 17] -> -12.482524573791322675932016738100817644156232363231232274168881827`64.,
 F[4, 18] -> 6216.1211016593781104687561372409465897923276749405939848475039453`64. + 2097.1287685529514603340223274939392593812955683913303318483654679`64.*I,
 F[4, 19] -> -24.617131804087069476855536919992665340713393658690668384182161151`64. + 22.772377138839624004345875641093153174540325954460275958083021814`64.*I,
 F[4, 20] -> -9.4710516217900876873331925013077204814589941641274743162299956116`64. + 17.235023708327954322895213724316987610272785634531482868562339928`64.*I,
 F[4, 21] -> 10.120761368668714942904446697879620600483654174841137674910685436`64. + 1.5082755830702571778473456692066311602375744703055089897291699431`64.*I,
 F[4, 22] -> 21.336479783268647551025870054433325464047101051894711702838632024`64. - 17.548247904356701052191702061554301933427593684529484043890620108`64.*I,
 F[4, 23] -> -166238.65598338677376198159238991310692033968147179249350543016917`64. - 83261.394884896742751484974907965741555108995548257305716421644666`64.*I,
 F[4, 24] -> 183446.19833382653741474167198236604885630927793167960434424744214`64. + 89007.552164120806728595132966947429422902330023039408698799910333`64.*I,
 F[4, 26] -> -27.86959293796490241640219499594056438928499329953475806089208109`64. + 17.500703333627901969480589036641028450160391435018055191163524242`64.*I,
 F[4, 27] -> -26.741202006470108714028346557003883593419566927499590750638147923`64. + 22.617881742939752851238522768881005443227101090423923023235602653`64.*I,
 F[4, 29] -> -18.810100196347990426575526428923707391774139358218123309415109883`64. - 12.4415036258744540616144216298647495830515199794584197412712118`64.*I,
 F[4, 30] -> -6.771274371293767257164510107592705945931987876680321839382691819`64. + 4.431859977091708064097903415643555393302484000859522472919025717`64.*I,
 F[4, 31] -> -3.057165751458286396954230055245453807159317627584908111503028724`64. - 2.8178435340526347282560293307529728358030099013084718189074564696`64.*I,
 F[4, 32] -> -11.823644556231828451660665185394927139633195489849017604323546394`64. - 50.985290206776080951843782342782367672779228255912465133236901174`64.*I,
 F[4, 33] -> 27.799722730930516081504903438941301470507230519239649619749801418`64. - 9.6469435045553827642772435093471930618933027043054128646624092115`64.*I,
 F[4, 34] -> 9.6708785516116646877653556932962461355406744541168552713253666711`64. - 75.556733150123781833303642935231096624391577785855237549314127806`64.*I,
 F[4, 35] -> -29.034397343106767891677422900755372152947509344780005682508388374`64. - 40.624120461227243446937612596860518190799352655161546825900459047`64.*I,
 F[4, 36] -> -2.9375718044673872612091401637517788366508571062265359446014661467`64. + 30.457058109216881758856962468451088041901667679871416192145648692`64.*I,
 F[4, 37] -> 30.702522530524810390470303848790134580423868050756604940165508625`64. - 34.437849996306760232273822783359440852654929239343865683269198419`64.*I,
 F[4, 38] -> 11.563539467130547561442449226121886044055947125905482292069360888`64. - 20.32604419887153227126411192640305341387765056902910272461626672`64.*I,
 F[4, 40] -> 5436.2439297679607348789872848600498369143413327069895734938883189`64. + 1953.7563310437596994418368110617182631444146323226809316662491667`64.*I,
 F[4, 42] -> 108358.55035493543359580420861176410580963013723335513238542005399`64. + 49667.67051717481878865337206303701339652942043311158563831512981`64.*I,
 F[4, 43] -> -98285.801267762915357067427556417137244374192466278734057015185274`64. - 47006.614302483395159188857101798384732733278448723287824403385803`64.*I,
 F[4, 44] -> -10.03422790172302134556908202481473614818634601610542511619153216`64. - 26.964740452630689219344219776091838321858931635231013213358361371`64.*I,
 F[4, 46] -> 9.3194774824596197554678107817745845862302574367410905337194162117`64. - 31.27500211818678539716580810653076824757240306093097359660932327`64.*I,
 F[4, 47] -> 9.3460932486994684246058816101059331961364461428083620631695453621`64. + 26.025790488756665839961480860902244912006265695152077891978510099`64.*I,
 F[4, 50] -> -2.9269564373995920303608778685365652726239288462888548046611794946`64. + 104.42818894062987143565781191417452406674727436997728278028928157`64.*I,
 F[4, 52] -> -103655.25047442327439504154861473413323770901391482792310603370581`64. - 48879.140676048403497349126013531565951668005901197081700493325542`64.*I,
 F[4, 53] -> 98161.608816229584445140573022701465302655091627970248120624451779`64. + 47006.332762845410656528495548736455131391072580761757481304518429`64.*I,
 F[4, 55] -> 57.924601542323247902428720330849277194712984402758470554778772181`64. - 126.39850075147788487092519351089808004226319857651951930699340585`64.*I,
 F[4, 56] -> -11.350494262109734905821362872741190343682486573749480104367752448`64. - 164.85326718725910128393549227001260932180925593834602687700448361`64.*I,
 F[4, 57] -> 41870.315171267985804119640243237708534607291857344068563167704223`64. + 22049.628968403825920601940834676947807027876929341873123655935927`64.*I,
 F[4, 58] -> 31608.009670405001641881944266574890188826382101614211992431037182`64. + 19270.400079103116023990483189164480854419283919904660854908362184`64.*I,
 F[4, 59] -> 40764.343256515594712623092941568065809766524443549066245054313784`64. + 20881.159456611542622852019724327235770899938154142387556693141436`64.*I,
 F[4, 60] -> 395352.34955191317852505524361295682648678648627974385431717866088`64. + 195242.14920992842290144143426666935748352953540183541730682316385`64.*I,
 F[4, 62] -> -49407.099381988243191573123330709379842833078825022220270626812008`64. - 24509.482776902871665413996585005617038334099749703349936732826451`64.*I,
 F[4, 65] -> -0.23170775040287044437943695584911356438388157547274296739959400113`64. + 13.598390179869770639032542663498227789346941352709042960454750683`64.*I,
 F[4, 66] -> -10.176056757004410450660099870160747041720804859522824782674719867`64. + 6.0069394470215341900662093059573134451796100605283747839169961258`64.*I,
 F[4, 67] -> 33.330989026836849321396917779899950500127810259598598442953491204`64. - 37.563848092711142527141443931228228541252158440544699150622106463`64.*I,
 F[4, 68] -> -0.41900776448903173746789496826363344645206230001706563692543602989`64.,
 F[4, 69] -> -11.38834421209309499694371752151745214158131990621821334144558668`64. - 0.34985560245356585042182089321853452896993739947290321112800803482`64.*I,
 F[4, 70] -> 0.52620482662791973091164709794612646992062839160462426328930844979`64. - 32.761815585775234245147478109487949097067767628994985087989963064`64.*I,
 F[4, 71] -> -1.1227313793704470659581488153963021831250434720570834686054794262`64. - 4.6516398961397011055221591027554093507272405902541120811121450698`64.*I,
 F[4, 72] -> 17170.534669446764581312879405971658136717197456680935430912451568`64. + 5768.1198813337153916970784249592003496030186589186534826492376384`64.*I,
 F[4, 73] -> 0.30759895865938791119558803384740069532504166186698359197620845387`64.,
 F[4, 74] -> -15.634043941365567999247203378017172399985941933258126774816290688`64.,
 F[4, 75] -> -7.1624049313911412773290636165535835670031377796570295795128955095`64. + 0.83111047241044086040044130584620027133169407001714296639874929575`64.*I,
 F[4, 76] -> 0.5936460216738436044548595541332710889773389639887213137733291162`64. - 15.225183676288762076324727125970218214547185240551521684540570519`64.*I,
 F[4, 77] -> 21.336479782137801231549045265670144840184244297988060437101872684`64. - 17.54824790459243765829457253868942785069978214115258641124371044`64.*I,
 F[4, 79] -> 193575.12893358990419240966483340650536066238600943170051776401423`64. + 92497.296705573367487639398914869431224214671124462498699578847241`64.*I,
 F[4, 81] -> 27.869592937743514255329236742007818112672174980646489950346965612`64. - 17.500703333414973599294241596971488257978825669416917590768425836`64.*I,
 F[4, 82] -> 26.741202006172448690010570814397317925346317685511408731004059723`64. - 22.617881742754807501115538534763254391315840140540823376857372427`64.*I,
 F[4, 84] -> -9.3615044779707960961112455883517116579316492692184293839041848961`64. - 6.7110693676723946726117846309922268043251770950472005004986775789`64.*I,
 F[4, 85] -> -68.9647277016266504719610403229301269502706933386309765450064304`64. - 157.90962477772928117473717837006003456515740645570816648622332301`64.*I,
 F[4, 86] -> 20.746357915614915014720786366407258958649353291931435410483054315`64. - 9.6720158907751630686755983079040307374542800194261000712632351615`64.*I,
 F[4, 87] -> 8.3162125853784682534967138536167642977878990747812825451175323315`64. - 20.801629170357411207202404908916475276117524154422556293473682386`64.*I,
 F[4, 88] -> -0.10657293027484395497883775631148227886672617464498217716022314235`64. - 18.664704145815179020387427042976721291530008442360140194149330004`64.*I,
 F[4, 89] -> 84.289938308931834434798871465495007437666129990285229272758529891`64. - 27.968751883222140987282820977935723422420423883859587808552651927`64.*I,
 F[4, 90] -> 56.74254191551536607387397872196120308832707908286430002242610659`64. - 8.2242238071054525625375067032755622899414845177707318061901385793`64.*I,
 F[4, 94] -> -76299.927838742222676595624532677466607505436206200235960469642308`64. - 39618.278575323819705713739404462439448739030009225889576233490643`64.*I,
 F[4, 95] -> 28.511046336560914040694073494135285948336392642807082497396613942`64. - 11.003472126230020409462786402009163464228632368118882092326308588`64.*I,
 F[4, 97] -> -22.705426832479026992337050526569863763897769196972585496246007729`64. + 101.94535443992653499419743721841272074637067249037173156493306718`64.*I,
 F[4, 98] -> 10.96917693698598336240032151428684819650172437237803207653427259`64. + 78.661228550130521115587999070397443225535178685718804732499077904`64.*I,
 F[4, 101] -> 98.060106533413554622616074382714144529981213737036503898920457098`64. + 88.722680329307628094152277505593728458558584894568671080853637773`64.*I,
 F[4, 106] -> 35.248266669226040879220542186859826612560214609231965555624124649`64. - 89.384381483321102763138090664607228130486500575461335914048345737`64.*I,
 F[4, 107] -> 17.776885763936577340922780367026975820617395013428405490054357913`64. - 49.683573749496926188142453627033486342960726793771076910688700491`64.*I,
 F[4, 108] -> 33307.388724516714201095064517488542434384485875866510160092935526`64. + 18877.663802245487351117891352097453856072988223826950874943135886`64.*I,
 F[4, 115] -> -746.48821339958007819479872599726860997854461622037687839528411259`64. - 155.53948015252240151560309389497188272218426326665346457021467594`64.*I,
 F[4, 116] -> 6206.2483256337906659752771218315497160013080991563027467936794787`64. + 2102.7762582497594242083935053772650359202598462891136317142970037`64.*I,
 F[4, 117] -> -4.4279787670074603717509354510404199514374184541504911953729038625`64. - 9.6249459410400987820072499119199903249217642833327176094195069579`64.*I,
 F[4, 118] -> -0.15702370981973470841077235418808238899746458917530597370765721969`64.,
 F[4, 119] -> 1161.5000640735066319796882861644522528514298861136279730026336935`64. + 243.4055173045355581040115146712837597494018696922845253728764946`64.*I,
 F[4, 120] -> -17170.53466951156573690426398945361546583569344178943429446758912`64. - 5768.119881355197314992030559424495579802920314827407384456964674`64.*I,
 F[4, 121] -> 1.1227313793471863560038066178242912092673797854853814868755678827`64. + 4.651639896139632988443099287673237571827429626762046239984258528`64.*I,
 F[4, 122] -> 0.14731969544380939464200220137532458390673837847472550530549329896`64.,
 F[4, 123] -> 1.6234848505133080822380468166568372794697130620054739548142419142`64.,
 F[4, 124] -> 110316.65486983602951290449034877924870557126330879055856154892794`64. + 50107.417327409353424054988319508706241622221439767114854639185764`64.*I,
 F[4, 125] -> -107189.52984395660516656379581304338711413040099235669884276193049`64. - 49511.841942860942390798553404897008369253156143235900708741126875`64.*I,
 F[4, 126] -> 3020.4895532707208288181505743795973028532679216612084373096788164`64. + 660.3657081582324132933078844013901402489652037825740671003311344`64.*I,
 F[4, 127] -> 5491.2995751973184275867242533609741038087493560993133543999225962`64. + 1925.4694769240296425687010725599883006217930992392269983148159852`64.*I,
 F[4, 128] -> -15.210782959887867251216740349790847196189892374896064511837514537`64. + 31.210079466238154991691223362183980114585282918258025208550444837`64.*I,
 F[4, 130] -> 5436.2439297406264983324949829121980812722125413615649328242689505`64. + 1953.7563310340113026142056485059931457147574546688828135853633077`64.*I,
 F[4, 131] -> 5450.5197055252935864737256940505136790119186222845793317501091457`64. + 1941.5460333552144886913079024656222731525285041322113827023905168`64.*I,
 F[4, 133] -> -3027.7991629609893444383161741674865562105086227308530633262416371`64. - 666.10348978173208452306015512569710248289247911113886588382570162`64.*I,
 F[4, 134] -> -73.635312853354362332021572954612116582913450144097116546580107531`64. - 66.803623383865352172802726207867964121950835340721074486800830373`64.*I,
 F[4, 135] -> -99902.809703324648339344334082717049882516126504776945306444503268`64. - 46587.97863344891991577263855718957481839993905885035195431468624`64.*I,
 F[4, 136] -> -2576.8907259968200736244238093586264402184771612247113588985655892`64. - 504.60158702765945812204661265355133962230949348960122918570556163`64.*I,
 F[4, 137] -> 16089.031257016394919215601668250378853757918983662085946659137391`64. + 5542.2757406221330973561880900587873829253303590149326646902789677`64.*I,
 F[4, 138] -> 44.962162936468221987067219432927518772765676283591781798118485035`64. - 7.8013906201606690971132266497194442341489247433897132188204321698`64.*I,
 F[4, 140] -> -15987.945556315693367091026824985362858507340155733133847947273275`64. - 5531.258989373470821205284940643722104879225633375050262240333179`64.*I,
 F[4, 143] -> 67301.177945193203362409744131642450964827436881124650700236169021`64. + 35895.857838916505803826736827887917285376158811689152077359008458`64.*I,
 F[4, 144] -> -309.8375055134473551023274951555694057195309320470194299078952623`64. - 106.80204596391697106724023136054630290369524704334420145231061682`64.*I,
 F[4, 145] -> -116474.689509312192036241966103964323563350472227544685469232437`64. - 52210.729696757837867319317877737492540213581612300570731052713625`64.*I,
 F[4, 147] -> 116459.83662743320374114213602538145330363534213674432742745456286`64. + 52355.787976667563584089190145718102747199907931658578622066425629`64.*I,
 F[4, 149] -> 60532.865080360267851320768899362968503121384574558482227616000716`64. + 27132.136837317063332581896412191857403961343280846766731582270632`64.*I,
 F[4, 150] -> -150463.85941091184829654859283397064535542677242328767595998578185`64. - 70943.293054260573971730226931217553449451290084954247828666064228`64.*I,
 F[4, 152] -> 156145.6025403770693425821049819699738249914940809709218086721657`64. + 74284.427452469277429970092643320159892707542867656217297789588855`64.*I,
 F[4, 153] -> 135063.76968697218871543381827457237422579137252622161601036183137`64. + 67902.42309576047756411537297939092099882825965719196839515771993`64.*I,
 F[4, 154] -> -33334.624349470026143553512652838938548577905544444408886286486976`64. - 17929.428198996844623227237738948870659834144529909633407425722787`64.*I,
 F[4, 155] -> -118002.39461983003675499971557502474220952864916373897991307746728`64. - 59939.682245349294468409092795230730862706824516837369121125470191`64.*I,
 F[4, 157] -> -198348.87855090970985144136586864546889191695263559364426799409396`64. - 86479.225743952084266934335549567586659264807229272513223499435674`64.*I,
 F[4, 160] -> 0.088115339462373978225008857157346376849059666312157824037923733094`64.,
 F[4, 161] -> -2.668340368524385431314183037103135893732017263218479211727636649`64. - 13.8730057661300481159273483062899842923373223087507167606833325`64.*I,
 F[4, 162] -> 15.634043941423425598881327108269622880574080500943275857452481147`64.,
 F[4, 163] -> 0.17277484316697810185120879374181205578581711873733989694713512077`64.,
 F[4, 164] -> 4.5769611156915302203183696030734807108971978757786559194872598293`64. + 22.155787262119269438036765831791603613986859333540501553779959788`64.*I,
 F[4, 165] -> 1.6234848505133080822383347095708064305821966248048486031072842188`64.,
 F[4, 166] -> -12.482524573742254655660444023757549213155908884993263627547278591`64.,
 F[4, 167] -> 19.140560311372631409157093911464586379458499761646048806716072086`64.,
 F[4, 168] -> 18.8101001962780242309145955211733681211874777958872888386132608`64. + 12.441503625948050875325125233057410481686509311527546362687233163`64.*I,
 F[4, 170] -> 3.34855841675338105104125356758434270749923577816622639458122438`64. + 18.643561307102683832876942409657687996260455960252579775320061124`64.*I,
 F[4, 172] -> 0.38639216251732953404246674377152901032162124799509103099649473693`64. + 21.187852176184384182879942577328321530484467012096859657824912874`64.*I,
 F[4, 173] -> 3.7349505792018863956517053506766071684516725356401761742070103114`64. + 39.831413483287068015756884986986009526744922972349439433144974013`64.*I,
 F[4, 175] -> -9.4710516217822057479797358383161404294535890664624871855818880891`64. + 17.235023708407971435677856414442666553706421968639912699801293834`64.*I,
 F[4, 176] -> -2.7817995112926602261732022419075299110065739465207655587561367046`64. - 4.870293525262571721048085535389494236932837360024091774721720446`64.*I,
 F[4, 177] -> 19.140560311412138596985784289966590316732620359746093787077332333`64.,
 F[4, 178] -> 46.451342923996163720668034101626815196865828984911346579963202511`64.,
 F[4, 179] -> -0.45425999111534581741249229265030507927149731233721356377008167812`64. + 28.554562564349805675313769563408155379308873836957650669990927454`64.*I,
 F[4, 181] -> -15.479493850020367501586524846886670007493497631812946774606865564`64. - 18.643561307102683832876942409657687996260455960252579775320061128`64.*I,
 F[4, 185] -> -9.6708785515961475878721501405305259766380044634487938010051804016`64. + 75.556733149710406002769531044944106936585325194715108030011983694`64.*I,
 F[4, 186] -> 9.3194774824013487525730023752955710078748189460310757980482394434`64. - 31.275002117789555582400841776482441476975474855588310737782382428`64.*I,
 F[4, 187] -> -11.38543293186211287547846897900092076392776795798924926815086313`64. + 4.6499089535957622607123211310402870784521792950636407435868092245`64.*I,
 F[4, 196] -> -181.229150351352554349037556487872503499728677671015149622502041`64. - 236.8566602190966523935651377376958841045168799267373632985545218`64.*I,
 F[4, 203] -> -2425.1578861649138071762511937668109441387213681343214784234893495`64. - 449.22020997101534394364550257364155406371096649328248039225201312`64.*I,
 F[4, 204] -> -20.7599866899588597008618598570320292970556953690172900096490848`64. + 2.6942820247371104066759940490837576654014539825341197699352018116`64.*I,
 F[4, 205] -> 371.16863497066016580503245523675631139199777008869659142090975329`64. - 1001.2237279267536222485269561358721962239930494789624450173322606`64.*I,
 F[4, 206] -> 39.997889054024828553261288582932362748796187655910253379518929314`64. + 6.304082850466585894208800132385052044697267642960467063647427586`64.*I,
 F[4, 207] -> 77190.178719828353529144326060259511051550591589924262290650811733`64. + 37744.360957712376537271794733788066102012329128890531193311441553`64.*I,
 F[4, 208] -> -14036.272950980925981024379680999172401862763230784828756465778531`64. - 6161.0806506283735009409920295344195329002686913472212938123208067`64.*I,
 F[4, 209] -> 14057.366304087779939891369250951335886606462285357392915350239372`64. + 6185.1913301238570472185425996183717460368849216396570774070617745`64.*I,
 F[4, 210] -> 11.622866891708246934499217274907950484024053542081395469468910066`64.,
 F[4, 212] -> 3121.3984855987920017206491190578710662841649021158506512683516994`64. + 1004.6854172922476073412571973281558613120347946508345747515780783`64.*I,
 F[4, 214] -> 166238.65598336129549570491469322864080202387588200434309123254919`64. + 83261.394884887511016968149341990976369519134050026631473515222712`64.*I,
 F[4, 216] -> -243613.73367795062013140861198107256514651833468674340891627274954`64. - 99807.080814877575793570318796207013238072859904442315803777696883`64.*I,
 F[4, 217] -> 4013.5456890311665589310819595306071102201619455593535422983641258`64. + 13706.959229025828027156912399828815928198423330689761561984485979`64.*I,
 F[4, 218] -> 6271.9796503654257905132441006184336815929685629013225764109004542`64. - 11318.872752953702526241261486624802102443635335569956781218173793`64.*I,
 F[4, 223] -> 1.5710977061906659570742697281139829843991332092326596090569673901`64.*^6 + 357602.3702546598377663148414029489066160504217354190994749141597`64.*I,
 F[4, 226] -> 512365.8486429368908982191078432340234137621143803371940290438918`64. + 220840.50120575720153299804995115127241414602267228191561359334391`64.*I,
 F[4, 230] -> -1.0272436141986671929099779679510393524930855777583710876386182049`64.*^6 - 284374.46727067714632065282500335328014106149084719444005511116568`64.*I,
 F[4, 236] -> 7.6806584462625880449813560272955608782054552164130107412254652037`64. - 1.4304884783684840180300878021729025008694926050068004242313642707`64.*I,
 F[4, 237] -> -8.0830968243851903044667490744113374349513451213561038848884089427`64. + 4.6234504424357493687799354030345255168455369391023970299874540914`64.*I,
 F[4, 238] -> 18.078938782331176800805198761646484947214377030570420864362142674`64. - 8.5769914560568014941662444583069259180434132216955049525461349841`64.*I,
 F[4, 239] -> -3.87269120110746726022027300134539625143899913789811620214032915`64. - 0.5481288747854305393193840379704546275407176644351925451708672504`64.*I,
 F[4, 240] -> -10.127928060757749704166240631842175213499309784120732385610793157`64. - 121.49150332888850999886764021437899992165147591688024219496676155`64.*I,
 F[4, 241] -> 51.795868797534777154667101373546173654716545016476432261204998766`64. + 75.273185662964525943026411148063391530272635679994319000508772637`64.*I,
 F[4, 242] -> -21.099618379338151359987453124389044851434504888106725362643613113`64. - 43.677005900305573174753038876099169596084275252049417158418445461`64.*I,
 F[4, 243] -> 11.069991653312763653325315141520871795858291409434173850693827204`64. + 0.28939906776411109248853298588368039878413168315655856449406010362`64.*I,
 F[4, 245] -> -30.702522530513009215723319271807565210590294544911183349383730322`64. + 34.43784999623781647228593394587564583640796538861055883287694721`64.*I,
 F[4, 247] -> -44.630629172423991492292286726134458508518983636679886757498168486`64. - 15.299707384415433110462112275992634632134355032248321794989444819`64.*I,
 F[4, 248] -> -58.539738623649124957815750736210499565390118001637405394979433311`64. + 4.8517691909722636832159984751984540943059957181060453484792583227`64.*I,
 F[4, 249] -> -36.079975649654630095912891012307636755762763107785642960970145186`64. + 86.905154131193569044449402107100947121743113774339936437187972032`64.*I,
 F[4, 251] -> 76.87483084348152385135220417733180996415667494997168804664592426`64. + 162.39312250792460654950897107637300709784456627462335275251943148`64.*I,
 F[4, 253] -> 54.264015202547833989728277332869464991634410740412145498145863577`64. + 21.759185887722127431229236272082884813859937973961788198649653108`64.*I,
 F[4, 254] -> 37.008555990475030690626521797540042646363243830488830617603078633`64. + 97.759611358178734898346820250858818155104893330259324785911773258`64.*I,
 F[4, 256] -> 18.992210762836431801393062638245551820149023370983269326098972602`64. + 103.38150647371251827520425796402829921311819852848233253645517859`64.*I,
 F[4, 257] -> -129.31707367898106725900010985640094071554535002142049453326345876`64. - 211.05452283078423123537683418553740910747629129241297141634227581`64.*I,
 F[4, 258] -> 48.096122844703400713368545951122057226131359850881178822917837779`64. + 173.38355898606530214643242330209904833700356098943558238982229574`64.*I,
 F[4, 260] -> -95.670765995864852386589516019329807583053684982008611840559793881`64. - 157.50997729573432676960769454128080912055479082307699427613753515`64.*I,
 F[4, 261] -> -143.46419085688380258933213666240227287955627828366386651129380323`64. + 17.816840108354450020569286916858746467815640522435330126078754246`64.*I,
 F[4, 264] -> -0.41900776449989584586569815164342958203499600173217297273164421308`64.,
 F[4, 265] -> -0.23170775041008018070334578230315503161588160439342853063749835538`64. + 13.598390179993439884318181821039506039090640898236998684101090484`64.*I,
 F[4, 266] -> -0.30759895867268267924636154430718913992247151542938816470100811677`64.,
 F[4, 267] -> -0.52620482664367449932066386540703438916602395959714418574254040161`64. + 32.761815585847264549088693936214129263898632757351557609105670524`64.*I,
 F[4, 268] -> 10.227670274500695263046435614618427368124352674911934984883753599`64.,
 F[4, 269] -> 9.3615044779974407592277186418483589507697431321791356700539846628`64. + 6.7110693676800351681392587951293151184170299921660647805560766822`64.*I,
 F[4, 272] -> -8.1554336474656821931193634697762696946879989462501143838977803331`64. - 20.361054301327714956600211341106378863354258556581760510666219888`64.*I,
 F[4, 274] -> -7.1624049314085695730017293038410696178420323197155407602675826258`64. + 0.83111047244901864573338685181580336651378690517340493201895926663`64.*I,
 F[4, 275] -> 2.0000365272313460876917189060778567931824936109413656284502144117`64. + 0.79568302396247441184770191739223595855478615537559535433975734889`64.*I,
 F[4, 276] -> -32.628270306956403067644600355170828972437548313168006673110474803`64. - 8.9422116989744339252095595234806636895239668521783072298469040595`64.*I,
 F[4, 280] -> -22.705426832438467792747391923284041069263463976710207874200249735`64. + 101.94535444082611982878885894403168169187475986515070205940814566`64.*I,
 F[4, 283] -> -25.72545087879996899377698177769981105179376804365466605062111224`64. - 10.884980396213843283236132234054274009561856603478517945795957915`64.*I,
 F[4, 292] -> 2483.1919827292557033479973588759599863288700027677913422220027169`64. + 873.55714328374808428033978545290617613287033820334867616276640147`64.*I,
 F[4, 294] -> -187282.24203842419542465141809485918283198078617832007049521378592`64. - 90348.073920602197788467270869887176050233292150217715501901123277`64.*I,
 F[4, 296] -> 9310.7727307866568401363807083201467717599878159648003876054111435`64. + 4868.719856627662893711665745821985907524383065171919993833875707`64.*I,
 F[4, 297] -> 187291.35580011499466483104302007505227355636212963653108792088174`64. + 90349.603535561246050418978737806561201071414886318658747227626491`64.*I,
 F[4, 298] -> -187383.05915727007371447151992915805500947068002026577896188984769`64. - 90418.133946389965241089142286014975232430198702349342802520359779`64.*I,
 F[4, 300] -> -1.0399191585972709822977602372328741344655666110596573762184633945`64.*^6 - 287980.99682063653319921163127576986550434079644352610027522381837`64.*I,
 F[4, 301] -> -778298.37321221110152679903589093946710397375205374927558280506025`64. - 279885.76284272778380644800235878442819244426178631340385257478127`64.*I,
 F[4, 304] -> -9.7200374350839590787832549826037362082614117095204436726538638908`64. - 24.74171629849922669490552038837517395892670524039707661170087651`64.*I,
 F[4, 310] -> -84.289938309113092327473811049154541207239591164426431381322535185`64. + 27.968751883290637651471961716941039593608987099963430627651543795`64.*I,
 F[4, 312] -> -66.301692436754839454803658960693560939404673415155699381399099006`64. + 65.951219672185301232365586459124443371090802359784933334110650819`64.*I,
 F[4, 318] -> -0.15702370982066672793822221857720841172364694013097012889022290374`64.,
 F[4, 322] -> 3027.7991629573284402896607954965073766941517909467016457110238186`64. + 666.10348978088795802721609789672682915237721388470253969342415539`64.*I,
 F[4, 323] -> 5468.0219830518778144820821603980576105346642709289477773096302991`64. + 1940.6559697881369443005982649390172860943609147050492234297861508`64.*I,
 F[4, 326] -> 110316.65486977369836096881862880563744914187512535482527185013353`64. + 50107.417327388547052086212474345137968971326667289120367725158292`64.*I,
 F[4, 327] -> -2393.0463985973525953240266380001929702063575034658954167471108447`64. - 440.03590439617983010001010649729011496592247163743646630200111951`64.*I,
 F[4, 329] -> -16038.3555523221606986789488236932810187871635358440192445575358`64. - 5518.133555731776227137724061886973701916332722270722768997482712`64.*I,
 F[1, 1, 1] -> 0``64.,
 F[1, 1, 2] -> -1.0986122886681096913952452369225257046474905578227494517346943336`64.,
 F[1, 1, 3] -> -27.631021115928548208215897456212370491213217863545275712399934812`64.,
 F[1, 1, 4] -> -1.0986122886681096913952452369225257046474905578227494517346943336`64.,
 F[1, 1, 5] -> -0.69314718055994530941723212145817656807550013436025525412068000951`64.,
 F[1, 1, 6] -> -1.0986122886681096913952452369225257046474905578227494517346943336`64.,
 F[1, 1, 7] -> -1.7917594692220550008124953583807022007229906925070047058538191431`64.,
 F[1, 1, 8] -> -0.4054651081096643819780142404643491376969904234637598226140158429`64.,
 F[1, 1, 9] -> -1.7917594692280550008124773583807022727229906921830047058553743432`64.,
 F[1, 1, 10] -> -0.69314718056194530941723412145817657074216680103092192078735307619`64.,
 F[1, 2, 2] -> -0.69314718055994530941723212145817656807550013436025525412068000951`64.,
 F[1, 2, 3] -> -0.40546510810816438197801311546434913657199042346249419761401432416`64.,
 F[1, 2, 6] -> -0.40546510810816438197801311546434913657199042346249419761401432416`64.,
 F[1, 2, 7] -> -0.69314718055794530941723412145817656540883346769758858745400694284`64.,
 F[1, 2, 8] -> -0.18232155679395462621171802515451463319738933791448698394272645162`64.,
 F[1, 2, 9] -> -0.18232155679515462621171874515451463377338933791500538394272694935`64.,
 F[2, 1, 1] -> 1.6449340668195954153564725529272513181671819396725930112247027145`64.,
 F[2, 1, 2] -> 0.83327188647738995744101246196890039744072476234026111025888050518`64.,
 F[2, 1, 3] -> 0.82246703342411321823620758332301259460947495060339921886778724626`64.,
 F[2, 1, 4] -> -0.44841420692364620244306440591577432083426994134919912850174637132`64.,
 F[2, 1, 5] -> -361.17959201211321984388021094576814115023636926099733700269302507`64.,
 F[2, 1, 6] -> 0.82246703342411321823620758332301259460947495060339921886777098352`64.,
 F[2, 1, 7] -> 0.83327188647409412057501218913941564534883530864151836581688679705`64.,
 F[2, 1, 8] -> 0.58224052646085362281930217165392662309328290494884521290766248117`64.,
 F[2, 1, 9] -> 0.36621322997827988294107121621721031668292353491408087157311614741`64.,
 F[2, 1, 10] -> 0.13878509442672195743781645849013207526625485332491629725245416322`64.,
 F[2, 1, 11] -> 0.58224052646501250590265632015968010874419847480612642543433891659`64.,
 F[2, 1, 12] -> 0.54524294459383528417540184955193661455329338082351684933731668404`64.,
 F[2, 1, 13] -> -361.17959201205934409600952961571841448493832797627520817456736242`64.,
 F[2, 1, 14] -> -0.44841420692121341179441412125196029398912045850448263023252175783`64.,
 F[2, 1, 15] -> -1.4367463668803851094968957510640986101580669819221293582253654173`64.,
 F[2, 2, 1] -> 0.00004288485007257001414114089262159288204366795489076370367210427206`64.*I,
 F[2, 2, 2] -> 0.000081848667571306474545599276947876280708322651726416450425525549424`64.*I,
 F[2, 2, 9] -> -5.4010018166728697134966587510577439006009149190838634881716529637`64.*^-6*I},
 {tci[2, 1] -> I*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]],
 tcr[1, 1] -> Log[3],
 tcr[1, 2] -> Log[2],
 tcr[2, 1] -> PolyLog[2, 2/3],
 tcr[3, 1] -> PolyLog[3, 2/3],
 tcr[3, 2] -> PolyLog[3, 1/4],
 tcr[4, 1] -> PolyLog[4, 1/3],
 tcr[4, 2] -> PolyLog[4, 1/2],
 tcr[4, 3] -> PolyLog[4, 1/4],
 tcr[4, 4] -> PolyLog[4, 2/3],
 tcr[4, 5] -> PolyLog[4, 3/4],
 F[3, 1] -> 0.039489151420431451606611344893060506961289915858851897963220859119`64. - 0.66280619550093725481690335048884333172698667760433407042695222665`64.*I,
 F[3, 2] -> -3.1272114156895052564472757301593242486119159413666308206752089055`64. - 0.64332167023768181743772650935922694997225938668613257293409449676`64.*I,
 F[3, 3] -> -0.46899840146541535513637879064913174919078534956806071928625454242`64. - 0.5316029930086399591996497956011046181210740085143668186527966755`64.*I,
 F[3, 4] -> -1.301300086908564427076118643638168019664808481706654834610355012`64. - 3.8690581781474740102989009805775719705803525172568474570583914902`64.*I,
 F[3, 5] -> 0.24491873508237649002163368236130600909825305383829094986056549757`64. - 2.2549717418630149335663028703448326169685215392942214290396987315`64.*I,
 F[3, 6] -> 0.46850278504182298096260981567731791804013216829539411244645401905`64.,
 F[3, 7] -> -3.5258146946310089829417392390312649335407954868660619646616634734`64. + 3.5352753972356325622242171556272325644321851816633930784599603389`64.*I,
 F[3, 8] -> -0.13614193074472964171612129101904643740098127509852928170651101018`64.,
 F[3, 9] -> -0.518946187147364620788406742813666773381705175155146320454005511`64. + 0.82882512495598401820809381962949142177451954337404221193397106729`64.*I,
 F[3, 10] -> 1.349962872281727527456000668021568761694891882245913272043216041`64. + 0.11199188781439159698616239258162324709609597826153285086508299303`64.*I,
 F[3, 11] -> 1.4743491816313679100097435425457843138387805354047884710812693846`64. + 1.6259733086012145231705478094716863316599560166857116614049744155`64.*I,
 F[3, 12] -> 0.86355079766966657866064304180211667260287862767445380180554194441`64. + 5.3179534774160472780146745020525313566920354190755069483847155719`64.*I,
 F[3, 13] -> 2.0036411682500109505727539018868024903139489102851820489907796215`64. + 0.16042662806907911500059949807129384337891799999693854888091835345`64.*I,
 F[3, 14] -> -0.52951573163207702096267514125464802802732599154794933998978852355`64.,
 F[3, 15] -> 1.6848550553949396809789531482046914263056930537294684027427842092`64. - 4.0935407077423939639494869892443230185230834209439471829917148945`64.*I,
 F[3, 16] -> 0.46419786561373609114881963075014850209650414917480144120788382708`64.,
 F[3, 17] -> 2.2174349684953862742712174118187811360205334848826565031922623856`64.,
 F[3, 18] -> -0.36888310919098674607683572423823282739170326339091389591571958387`64. + 0.61844219811593792523322409123759156387152695426097754461160618704`64.*I,
 F[3, 19] -> -0.79232383571144277308465802923967223889437312177976903549419327214`64. + 0.19831121816845927482749543328573247280237938718528056757939423652`64.*I,
 F[3, 20] -> 0.77688044196799293099228681313174976410596773004508643781676986715`64. - 1.5047828381754833806789600422087586762452777628044433648013648382`64.*I,
 F[3, 21] -> -0.59441075820054216075598678759290096689235356636718583150526830865`64. + 1.9884185865028117644507100514665299951809600328130022112808566796`64.*I,
 F[3, 22] -> 6.8275084507497945785184007910395512687277147176358293413905585331`64. - 5.5104913165996126928872492114284851917661359754097470534189187369`64.*I,
 F[3, 24] -> -1.5239020366884614191575596801973910781583979274231307069048931985`64. + 2.0346468946157750792543980663198739694733368166019742186770533695`64.*I,
 F[3, 27] -> -6.4596811453060402350487300909807585673726875582640680692485684231`64. + 9.079489989811679207344680386734388970857435433103076932447216964`64.*I,
 F[3, 28] -> 7.9402928399033910685180044586710680744138060117741672821636686115`64. - 16.417813588277524872032977653967650842104980441818643343474891967`64.*I,
 F[3, 29] -> -4.5777987549802550556742055982043682750265217828548197690059046744`64. + 6.6203654351920611073827236199771974603774550934404642321583530389`64.*I,
 F[3, 30] -> 9.7961101723355345107142632522793640230214131841492875919397288021`64. + 19.892784844520263742142011754046441796127595332960327724805453213`64.*I,
 F[3, 31] -> -2.7109240485435671490003886803683622529209619184417433469540982936`64. - 3.0520868422074097755942069885390139834594381468569917718266513125`64.*I,
 F[3, 32] -> -5.7830248759733420871040136175461483097023784750435797491301938683`64. + 19.23388807410819484269733677594774730194888783944024846846170447`64.*I,
 F[3, 33] -> -1.6952649324912489585226375241906211686793856000449628235502696165`64. + 3.1990959262890037872474583542043206771624871692324347341433241482`64.*I,
 F[3, 34] -> -0.18184212377117494281983626108598464374774383188683981595478929482`64.,
 F[3, 35] -> -9.098079206232525416180688222908783405163355533958092501530695478`64. - 3.4094369752492362588879682425612886690634638963996457474494254202`64.*I,
 F[3, 36] -> -2.6606243388929016414117378330637679864719133982810882235514207469`64. - 3.5617178847262697207481420273602839565639914103980150917018696823`64.*I,
 F[3, 37] -> -4.0375236801458447798700684583617940589668626061843556944346403229`64. + 4.0199029481822954003594425913590484894777959819971157149430928274`64.*I,
 F[3, 38] -> -4.4708088685082898062034263826850101409801956120122259647336420471`64. - 0.031937587138756730286323031549330740393357214082283496237475923939`64.*I,
 F[3, 39] -> -0.30390983305783335089155163585141039403875439117424034149830448872`64.,
 F[3, 40] -> -1.4535060574263568848262166866014288976562162827751712576121127543`64.,
 F[3, 41] -> 0.80840679479482750471308321506071599628848795198777938088711041812`64. - 1.9243934124885456996145076435246081763149678333184511737002927307`64.*I,
 F[3, 42] -> 5.6170787993368332696069928459161417823524356686077460981966875189`64. - 0.4859505146029674631531572985631045743926113746058971355325579823`64.*I,
 F[3, 44] -> -9.8853426381810984595344388709448470585133225205978098344716102915`64. + 23.036462179508874300198549714151070694717600825141551045706524276`64.*I,
 F[3, 51] -> -0.60141367412669117419284311710471032542473209340514149756345764867`64. - 1.0692290865684039818451034843050224064142986267858548513035633919`64.*I,
 F[3, 52] -> -13.957214876395434889549932080255542835963834763918220834639104893`64. + 10.614163219552721977068824640120950546267840122927400849559156155`64.*I,
 F[3, 53] -> 4.4225900141821423199082679616181488438676904297405346140507575148`64. - 1.9575842576055086447070422088286236294339156731785439252327413485`64.*I,
 F[3, 54] -> 0.24406390195449509089514794758077162678962933255484224907247817481`64.,
 F[3, 55] -> -4.9963566546229948867920416548686237596035861545884220275063788683`64. - 13.35057591980221172664337092334142684812798413529527090924042994`64.*I,
 F[3, 56] -> -4.1117068227036170774568905933462033674387263296603593133165267887`64. + 4.9113464386632442344396611226511801221411672070789490508254211649`64.*I,
 F[3, 57] -> -4.0587054388095469998251187834201142893143531080564490930516398418`64. + 14.300812768232664176345606823068272569136838449790293117966146744`64.*I,
 F[3, 58] -> -0.7025652761109412711620733338501966962096770607356218208788518213`64.,
 F[3, 59] -> -6.9939934605953340125847643077077276810712238759463837208384956331`64.,
 F[3, 60] -> -0.5807653227028176276508786951784754022931864660335266064723692968`64. - 3.2204706741645628517644163477792117368505377055261459476149993025`64.*I,
 F[3, 61] -> -10.736562374461372245418562949780639054470410054068556881944943621`64. + 8.6361658478819588124169790066398907246740296470929981737885211042`64.*I,
 F[3, 65] -> 49.293857394538616388050171590462307931029129729404061086820525536`64. + 0.9854423787937141041227299783639242907890382915272017597200335231`64.*I,
 F[3, 66] -> -70.064276540222001995312774887622921450477144098371490117927265473`64. + 26.181214690275694774985417231349629249295990133553308122878258597`64.*I,
 F[3, 67] -> -20.039483294723785578778561099475653360466546250905910653893747665`64. - 37.262908838052463103657314649543616067246693890864426510903587518`64.*I,
 F[3, 68] -> -24.545199262006994182745854118654124444906231671625898148521654333`64. - 19.395279713218273994666121040260473732562983595445455784521783026`64.*I,
 F[3, 69] -> 2.6530468087396297584131048874177295797288496854478188755490527775`64. + 2.1292473567925493788406836640156841713129510268069513759807068081`64.*I,
 F[3, 77] -> 1.85845165651434591089304944862361414835912114257549482258720396`64. - 1.1393453151139825667835787245209467051431019824387292621204868352`64.*I,
 F[3, 79] -> -3.2012991986097221932834064449812472723945146341076172818158282923`64. + 0.12884465994951772933122016388979561976248130905430185377429848831`64.*I,
 F[3, 89] -> -30.142289351402198441306964763877050518149645272065792199513118073`64. + 20.910820366402625892537745098989127633147960611549404540374546021`64.*I,
 F[3, 90] -> 33.234167851778442799646971474566927481784884926200452588265053573`64. - 28.686861595271014882495897492321134792372973977729736828416836268`64.*I,
 F[3, 91] -> 16.130837473812075131656218712401973740648053630099858316292450175`64. + 30.987170083268637346104513827254671159298555639211568657533965414`64.*I,
 F[3, 92] -> 44.779010273259106089078975683908151027671288269918415513494738153`64. + 19.023255124506626512304028019537099529056945764998161491610260448`64.*I,
 F[4, 1] -> 2.4760295610164597102664790818810221750282190179608959124586895525`64. + 0.24811765599784479391570641431715312094689894495807338902726681766`64.*I,
 F[4, 2] -> 1.6523625161383379651150883535863867539174694614631397022283467965`64. - 6.6848548009741529600841061481641929083390006696716537860215200783`64.*I,
 F[4, 3] -> 0.29925725486110544856434095835943636976105540834480124026145832139`64. - 2.6202255666389491970424191386372605785872417952759855853437774403`64.*I,
 F[4, 4] -> 10.650684333643655223966955013795218544600125676252596793301802964`64. - 8.1763095862954109586980202017122442279499367030002355622632166579`64.*I,
 F[4, 5] -> 5.4466570796784211234963062525002266339964938398003266664727200342`64. - 1.2376710294013509703267196366683155911647914915167040030568934893`64.*I,
 F[4, 6] -> 1.972359929544225477039265611316483687307124244060513552036553544`64. + 2.9436898153474982990745566390998297005046525505296514586764133028`64.*I,
 F[4, 7] -> -9.1741360114127344900379692862313808965401481548330253701924800525`64. - 4.9913816025782999131098341598086916278209761439946031884820748188`64.*I,
 F[4, 8] -> 0.12621622217979026135297708156759044012349562503063280510306003855`64.,
 F[4, 9] -> -1.6724525804076821356135489374435115314992906999465808477310650879`64. - 3.2606350583011893465729497468447349053963195500367856720686267311`64.*I,
 F[4, 10] -> -0.086735090618605964175222899217694505497346270608075779234328219227`64. + 2.6449688729399015811496822819029219335323285661249604938631640906`64.*I,
 F[4, 11] -> -1.2133292653624140705896684779674406739112434661516695791564937402`64. + 7.7315991444160989655728753134440277126620913428614347852130465452`64.*I,
 F[4, 12] -> -14.835162182621936055264082928033987723367939192658304272668334429`64. + 5.4258496839212609320290286577147039646353664338325003313751969892`64.*I,
 F[4, 13] -> 0.20251427540539369903390683198873429585344580316297083988218265294`64. + 4.2227402669595376560058075929525875311720536000255794615377136745`64.*I,
 F[4, 14] -> 3.4133290698318650521844284280452700106330282404574751200264744886`64. - 3.3270454649111153327253317828645897883358909167966896556785731131`64.*I,
 F[4, 15] -> 10.738445111403277980653664881304851317409268334091340347200928251`64. + 0.06749695859117022903875738204313479506185869948603291227582313798`64.*I,
 F[4, 16] -> -0.38712922346933624901230591819224925582725549443772884240523192053`64.,
 F[4, 17] -> 1.498119264140775125158675315674907737979565143367396941875158858`64.,
 F[4, 18] -> -2.0095177725282394302024605295881507910628302884972732731286190056`64. - 2.3177609317355309977585692956185748101867679378003151251954065016`64.*I,
 F[4, 19] -> 7.4767527850713774044433468248619277569912820510868677965097220951`64. - 4.2639491038892805795872780219538066649839804671995375784815333854`64.*I,
 F[4, 20] -> 3.4849886662662230207497887434602846130494838506373904765629817825`64. + 0.11604003632432216820420285265166244767816612939909047491663663038`64.*I,
 F[4, 21] -> -0.84171201107730005477587307930817201058737200682845136952601919032`64. + 3.22346093443879423368959710491312865734963830554581862767487722`64.*I,
 F[4, 22] -> -8.3831431907588773302013358280419990099961069242015599650794400145`64. - 3.7347929423551243978077720724927050937728137088818902563158618034`64.*I,
 F[4, 23] -> -15.845704079181752784788766134750191509878133626171491104185338741`64. - 28.838437577347844943500961665732605497910851252888369719039254479`64.*I,
 F[4, 24] -> 21.675288650523089210708897274060736909636089330622443036503594227`64. + 16.98962192920546409665351340728742842972186171294705633631001875`64.*I,
 F[4, 26] -> -6.7576554985298687319332511465218425706740772020635359100388697961`64. - 5.4488648203426710402411907461563331300210440434219035204054628142`64.*I,
 F[4, 27] -> -7.5581758583774245994217702541452615654041157891857857864414217002`64. - 12.273791949052944582184571229187109297732555954694324866126493508`64.*I,
 F[4, 29] -> 1.921589273395477234503201623107553183913832935337089842208246025`64. + 6.6216685816095237711683621078344875871938057735229623737408384337`64.*I,
 F[4, 30] -> -0.021316222547439717108086421264357101052949868840702538273150282557`64. + 2.1699908148101452803736872164908353461655844444577276423425905613`64.*I,
 F[4, 31] -> -6.4832666689871825522699171729023922126300248912190948151604254901`64. - 4.2195802664598439538411288830312524660272628648209862456151550379`64.*I,
 F[4, 32] -> -18.756292766675791550101430124705626942037551770302877960242666085`64. - 3.0709510806291956997051231468481997828738269656806760873908800533`64.*I,
 F[4, 33] -> -4.0251336352277406882700806774506434800883128199875299684088068572`64. + 10.455208083625995956522718696924655519234871545498166761246924622`64.*I,
 F[4, 34] -> -2.1276611354893019846758559217126531201068009240533250933581305053`64. + 6.2862729829323073537861204740393543580796052835523572318506305681`64.*I,
 F[4, 35] -> 2.3908546938103414686190030484444228377366139435624310727564789255`64. + 8.3629107198410383139644033820993669987198406911098912231604505866`64.*I,
 F[4, 36] -> 6.9998709719840763503966513626676764671215674993658435576211973036`64. - 6.549786241939289211726643394585379605922765542949355964915549744`64.*I,
 F[4, 37] -> -31.200513905681658492433301133111302323604196504861491231512624923`64. + 21.286524772170444529144947368689632224782976771048716711125726264`64.*I,
 F[4, 38] -> -12.322581131142610176571381685668407898701032060562190942871393796`64. + 24.10542542010378520177075063642815160095158675677780133512500725`64.*I,
 F[4, 40] -> 16.256720726577832986906031734480913472426830445428828840779812316`64. + 17.591539007808601994033313772477141748823026640106867412833350846`64.*I,
 F[4, 42] -> 0.21610073972154294715285473615946914853078693720976661723177674539`64. - 2.92293519247173503952312255538754088150022920892899293611873296`64.*I,
 F[4, 43] -> -7.3077947810631965737301328393513533528898193628879541412352463255`64. + 13.593092745453891663135135516683088647782666319857403618941327249`64.*I,
 F[4, 44] -> 15.845978728254200359936242793300112444352251860721132310462069948`64. + 10.760500124411172812899986395216034181319534897205893104198136338`64.*I,
 F[4, 46] -> 8.1308021741151786543526696738506541955583540284384342634140258354`64. - 3.5306638130202759017564772939892172030479846637985928342261245188`64.*I,
 F[4, 47] -> -2.3607333699160477794644066552538299251548171229444564654097049962`64. - 17.632500936926297212268634673415050905684700930090578034511520261`64.*I,
 F[4, 50] -> -3.2974206602216045257045719964552861847508814508661141295188768244`64. - 11.670317913280523056273281289276479213921237509772941858198322426`64.*I,
 F[4, 52] -> -34.984397719550500479288209988908661540946568716136109335691889035`64. - 10.742483177383180469702206158905493100588391040004459899601571907`64.*I,
 F[4, 53] -> 39.737083423956233232629443605759751127138400992551532427135438405`64. - 43.275929258841564281545194217739840474594967406218129022329023168`64.*I,
 F[4, 55] -> -20.842967530993745866600960862961944303982463210995233388596260596`64. + 23.056123158235386662621168915214259181223400608635370359428944367`64.*I,
 F[4, 56] -> -13.19133102899706202347332371110438858481978465602645671211882893`64. + 21.846920902298835052892123373188927867606710688169258288135232148`64.*I,
 F[4, 57] -> 67.147879880338889297261694431918441333945764635918259052598394754`64. + 80.286353187963337954125810029698959598480440762950004864633807849`64.*I,
 F[4, 58] -> 75.893716466907307680742645253138793077004208361755675120570040965`64. + 77.683105655130356802612442848888279278827209550486541414131238231`64.*I,
 F[4, 59] -> -7.5359811467382578556560932656658206157059145022189228690785585893`64. + 11.833627748470625887966620820914961331726298906165618686284579293`64.*I,
 F[4, 60] -> -28.655463305331932590470207278626441555663677046665003564544461493`64. + 62.063140086948216777812253021269591470265123584112514864753927744`64.*I,
 F[4, 62] -> 61.249848100478615646106718268628568259756604837654338328088076951`64. - 11.821874802715181003964295287850166363034097531789584557027264603`64.*I,
 F[4, 65] -> -0.31920024088242476134568624492618546478285068135518124210981458701`64. - 17.413862728923111761745345104107880746313429949770315143417081915`64.*I,
 F[4, 66] -> -41.288598834251416384614053593121229762253898658918356124659243818`64. + 22.078362123378857104637785369083874678366197771974922028291277506`64.*I,
 F[4, 67] -> -8.6880218804708584239436696769767933864284482153671694939983139892`64. - 0.7163687820386692999686946209750221088618266930899395279309875873`64.*I,
 F[4, 68] -> -0.33061644722033221581573880703621108813180296816698064268351299882`64.,
 F[4, 69] -> 4.1914800060346494480914600072640771713140014766130854921034334694`64. - 9.6365505753736310271608798711073133024383531078591747262587799196`64.*I,
 F[4, 70] -> -3.3306637853158349173349962378772925320385490442652170223829975044`64. - 24.423390012552100039673218536602024686856216892632653596167694226`64.*I,
 F[4, 71] -> -10.609605814461060530054213300458925611085014379601853321150177122`64. - 5.4039928931359902792684793498545770911768524538219336777129882962`64.*I,
 F[4, 72] -> 0.29431379973590688451702435208116574693823331249692143668131018681`64. - 10.182555132839936228771230313055677532338939240768993069899720154`64.*I,
 F[4, 73] -> -0.047905642972571914591469483208792572379940520163394331951138141959`64.,
 F[4, 74] -> -4.0914370975423713143899884769439249036023743847246281239754210715`64.,
 F[4, 75] -> -3.6995854604969961727044238338717929760992051745472860251858803628`64. - 6.1189036014524216777253623864671846517684148252241769449206098692`64.*I,
 F[4, 76] -> -3.9522264585970702510945708297565171899781761107128094264727612808`64. + 11.600652849322850868557695126489212940561233840534272169596829503`64.*I,
 F[4, 77] -> -5.1045808624913065786839512870583827897361160780648807124679618116`64. + 5.0751663566729537609153784951215526924820294615993059536097271312`64.*I,
 F[4, 79] -> 6.3490516479300647858145997132105752178892040483690930624596657974`64. + 13.480809028449281984806154345502658528087885659797461465062913493`64.*I,
 F[4, 81] -> -56.413641144480333238342628704636148792689684536957740066871511085`64. - 26.942772190881862559658305267699633060649224074469076542123361709`64.*I,
 F[4, 82] -> -68.714302489786333422219345998539549279775305844771637588780519897`64. - 24.181209181888404330206617214439935571258202209074247061560304034`64.*I,
 F[4, 84] -> -20.079349273583590883067030661550134474247216942330098532066399488`64. + 1.1245359980518507572845958948956616434942409204863331186168602312`64.*I,
 F[4, 85] -> -4.1125580623628278158877685753816309496127428572487216283304554937`64. + 38.629427544178810230025427107896888683261032393884929152694132171`64.*I,
 F[4, 86] -> 5.4967154309422276826305728929605632602071812629706311339918950501`64. - 8.3384231618095877447834775305319569849682732194576483676442345273`64.*I,
 F[4, 87] -> 3.3627380673874380986899095196912987239493922171623667787836743617`64. - 64.496856565841138356471183605379910138395720565521008566728118942`64.*I,
 F[4, 88] -> -33.328847864807755158046144422525464081812813314046105978656684821`64. - 44.98192210149001796053870004264377731219323078049276083900622208`64.*I,
 F[4, 89] -> -26.651050087903383811814031829955647814329028171978574388729882248`64. - 36.458353789927203512839568507042890924240054733377673554847622941`64.*I,
 F[4, 90] -> -7.0779404500474551178981309558226675873979902232522007817561498017`64. - 15.943325069120832979502793118467508402506655662037455791720789897`64.*I,
 F[4, 94] -> -3.0002561057774117902401110120486290962025871260466890627517842833`64. - 29.193936063647124850190318747306979738873110014539869548317953769`64.*I,
 F[4, 95] -> -1.4133701608565310041038221875457456393580792188334216248104563058`64. - 12.096904717468079443042246155705589124699630118974728818785944749`64.*I,
 F[4, 97] -> 37.872574615637704292487644166834297027879539863508434061988682542`64. - 53.976398371768995436686978667506049343166299231566207439618187077`64.*I,
 F[4, 98] -> 0.3388702671702771983348515005243783122331002423099800574970727586`64. + 8.9425253138381873370000030098414154583628805730805177070418575385`64.*I,
 F[4, 101] -> -50.929105952364780459553822429112240942823582159338905141689831276`64. - 27.39990053775023122751121620405767079812174133964308768509714604`64.*I,
 F[4, 106] -> 166.48604138169298429016464364020375296749362602730663654951395654`64. + 30.431666954581093241039439547829669368104855333501943507133933714`64.*I,
 F[4, 107] -> 98.520143025882910618505068995005090167958476511279153337885877504`64. - 5.7647089503246190333665900888839165282034618028720053374046771597`64.*I,
 F[4, 108] -> 20.560700378048713187352288029925917418749902096749894522326973801`64. - 1.5441770387548132646786202843900719040946736636336637219457932473`64.*I,
 F[4, 115] -> 1.3435422198309154478566954591612613853499572625025899345855877015`64. - 4.1572408508928292386356089523401937411379667095977842369781063645`64.*I,
 F[4, 116] -> -22.190090803974096940883769213641655572590570567482782139554698533`64. - 9.4431480935279052268333006182586555794540563827618847533682898393`64.*I,
 F[4, 117] -> 3.7838144941244048918839998431119771668741914161710344944127353571`64. + 5.8268141940845487329611055199669425064702919991384559304095155931`64.*I,
 F[4, 118] -> -0.21217889923451965499999909755131178787932739935651833033831109032`64.,
 F[4, 119] -> 11.248168284033364958454214306972946274257017240361906878518828034`64. - 69.355400699473144488522884622692043642441124666953519804237733637`64.*I,
 F[4, 120] -> -13.122548221133274813920532260964837501907397184574105359438549364`64. - 4.6627186950117753705123602117730289023546257917132275872582887898`64.*I,
 F[4, 121] -> -32.965250881224670977188466014540609938321905424085986973688128719`64. + 13.837007747774197028684004412598280485566157751555878532458477585`64.*I,
 F[4, 122] -> -0.99341625098093691241157932285399902370349404748217333146874982921`64.,
 F[4, 123] -> -10.184596186428834187154372555716193360426522956455912595932479105`64.,
 F[4, 124] -> -0.20679447944747350917558180374078058080076670131413882060293386467`64. - 36.585313823041542907421135368847149771049714050960497180974176667`64.*I,
 F[4, 125] -> -13.243179851360867681347919790940777833972152885829676848719999844`64. + 5.7972966132627704241858301450038964187521876514047194587159622103`64.*I,
 F[4, 126] -> 6.0819299155499400140028602710540395281184169622254911071474586328`64. - 8.9627898356797627994886405743065530981242466978929666310426565395`64.*I,
 F[4, 127] -> 43.145626066862229059050257603663275031430523556580962105785026647`64. + 35.408535724403894244864049301277707428272587655645532738199558814`64.*I,
 F[4, 128] -> -34.279597986842893719597202013348695244046674004882484034520218436`64. - 18.676068324815085059637379126241806479617491213342658731963150091`64.*I,
 F[4, 130] -> -13.70626420969174130719396132076919963755701948783789157163991989`64. - 3.5395917161142141403146545297511699418022845329236763055491964709`64.*I,
 F[4, 131] -> -22.483363548456355477046458072787100572556705547065689227577688556`64. - 13.591422296467517267499174531127062321996648288324214907958513934`64.*I,
 F[4, 133] -> -20.011548252346815081176754367192696808538796636512898507588264266`64. + 8.2751170280098474853580832153879069217516396705135186146705886533`64.*I,
 F[4, 134] -> 16.674204779824348069792174914815391434916458698226233628697549457`64. + 8.8623732957942787804960307323348606835028862265476463710638564466`64.*I,
 F[4, 135] -> 5.4693542365499018968882882231013186202515270948480537454039775397`64. - 45.667035863148248334635482590986845360365835757668377019032054538`64.*I,
 F[4, 136] -> -4.2758304181243253740907996699539069317036675160858079230948694261`64. - 57.940689248029178063211364850225887566672865883093752833610828044`64.*I,
 F[4, 137] -> 23.871492376040666091801064818037258207677296626357972217698156981`64. - 36.837965634448668335146764916731992669949273568718783413676947886`64.*I,
 F[4, 138] -> 0.51091576203018736449021827726442819665539553473007309065764005262`64. - 14.32828302709427346149716195967599860232848258216827827101023434`64.*I,
 F[4, 140] -> -61.110896412765760301279197113426515204893453540189117224306410163`64. - 36.65222617655933985076729150353832247437703639961952929757149582`64.*I,
 F[4, 143] -> -22.39194096489688170664345891480735017017462580063128987422492408`64. - 14.529813926011434990049945970887024630083096705410827392648967559`64.*I,
 F[4, 144] -> -16.941984073948890062037001705107123567325413918983054231615223535`64. + 66.929972238099626999371312387145175182223044505201092973240812658`64.*I,
 F[4, 145] -> -57.230803533649796123182465262164931352744850439494776202893907479`64. - 28.428025200983731627621704778141919776026822142030496317577221049`64.*I,
 F[4, 147] -> 6.1919223903218419460446958941495167168313137825183862366165549292`64. + 6.4207573188474134716072597056708776947829502326766298806407419607`64.*I,
 F[4, 149] -> 118.78012057618034208773713910136837378238850232771749846082865891`64. + 202.37458728263408415385723010034165941112238825651707687032047874`64.*I,
 F[4, 150] -> -151.57198999208192883278885208024785291026369341101645516864850377`64. - 56.836461052621057968598375990813388702998764499876648062910142367`64.*I,
 F[4, 152] -> 191.45538583953289465437374532876790192055497185331209206758706573`64. + 191.73116889758436512121210562283670979201093423951519233684754261`64.*I,
 F[4, 153] -> 146.06441301966637683683619089763193246891936478909836838090666513`64. + 209.14284031173088120811348086681639581021724973197572851587654189`64.*I,
 F[4, 154] -> 25.086227516680175733371345162710779998586550860126065993113204217`64. - 116.61390265671030526981547905966948760455673986739412234047198974`64.*I,
 F[4, 155] -> -92.339480030329914031458320310518120637749810775011850329102876978`64. - 233.32016321281804409476018885813547538721349704263373008449215216`64.*I,
 F[4, 157] -> 23.065819065372900199542445285667415003417411083157429406711835984`64. + 21.341346661020826289859126264701694325801576824013158330462047466`64.*I,
 F[4, 160] -> 0.97513300067825483347878959496600450482726195086437541470230081211`64.,
 F[4, 161] -> -6.7154529143009881650721604975799194732926113208617000906582301678`64. + 40.520013906834510363007621466918946658196862054247463191971413378`64.*I,
 F[4, 162] -> -0.45385497747540658795977385631009273341767941198622659608491799244`64.,
 F[4, 163] -> 0.15450338170591455479563613839976232005296064870268381868817641132`64.,
 F[4, 164] -> -1.8180376932973694586667685165481490251778978164261166201296278611`64. + 9.5374852366928078961665000961135857278771456031265940661500973268`64.*I,
 F[4, 165] -> 1.394531290345188352879045855426063831536620141751080127997274676`64.,
 F[4, 166] -> -6.0965098009616188093639716911825108890370616292258868287987387016`64.,
 F[4, 167] -> 24.416549629322445907802508255352418817038963660782876199310752562`64.,
 F[4, 168] -> -10.388622625217688574490069279023658126261855225012384941391980746`64. - 7.3323936749613033966352873948192390579278356757136838701033135995`64.*I,
 F[4, 170] -> 20.428192237698444879228991581406239765061667501003316219728878218`64. - 0.47100935225784710581970710920076686742367481502921531357215848775`64.*I,
 F[4, 172] -> 1.2166489769558009066145681709732154370154875238237006248165698107`64. - 2.2706693239509566130570675595145318336165204298260330774786028576`64.*I,
 F[4, 173] -> 5.1000899570778235429757105832079029207351992817150245445236388746`64. - 0.004038167513611510907653892199379555173528028345940028933412278916`64.*I,
 F[4, 175] -> -0.77359598128153176520528573066079808460125445393075400805235963004`64. + 4.8914738602716490790406164111370388375631289962588981974994902264`64.*I,
 F[4, 176] -> 0.80903766184297125010623578724391851354373038741774370004846398041`64. - 17.748682154517858267749803393789716733083587474607097089270820621`64.*I,
 F[4, 177] -> -19.273995409511462625838996645786970324791792707196086770285546232`64.,
 F[4, 178] -> -54.890631612850578219258520349211252482761131898306094968612429482`64.,
 F[4, 179] -> 6.7398328788282929803051435120889637151625791779770867588525025622`64. - 5.3123344010209422379949543458364673781720978401803844012140407755`64.*I,
 F[4, 181] -> -9.2362253146482470374693869004495456396708832468928466417599116698`64. + 0.47100935225784710581970710920076686742367481502921531357215848775`64.*I,
 F[4, 185] -> -0.29997258698619753533356280174391747321176565740112876980125187645`64. - 24.476707307683449999874077566478397580833692086788025350473762109`64.*I,
 F[4, 186] -> -32.09701601243971732550522461083593872407538294246950040937851665`64. + 98.125677496268758998516081090972104227622183769075690194791640835`64.*I,
 F[4, 187] -> -10.444126227585571769302706052382659375493371544547802125461003029`64. + 3.4238183894464155926207637940288649941696910713864822106203677973`64.*I,
 F[4, 196] -> 59.218480153102258766416395203829905238147311964459098301890596484`64. + 69.515206034824678039106190635919390358911122931878098705179304967`64.*I,
 F[4, 203] -> 5.5839878833324057866022676687896972792850858959441035956382840476`64. + 6.6906837596918537034983633435900275512779996808578385172184734782`64.*I,
 F[4, 204] -> 4.3676078123287265481167063148899809083941371987658830747668820803`64. - 0.36068358589322590782814451642279442165693673782294375544837826106`64.*I,
 F[4, 205] -> 12.319412891260883566512345497996220987498344764062859095103592643`64. + 6.1674128880415637062973450317119781336311290423902041869329014329`64.*I,
 F[4, 206] -> 10.392688990818702816571518248124410850894993090496919597366747254`64. - 9.7206054158700121015295117191050867090883072212306416199009372382`64.*I,
 F[4, 207] -> 3.5634076617599084465625399490248381196188866668610696224035460547`64. + 8.3011104903161583380304218890990523174009882769541818716179470935`64.*I,
 F[4, 208] -> 3.7737297596685693219413863570657898810469589854759840651824272455`64. - 7.0182933871580702340671788327384265585398917082715240442806028082`64.*I,
 F[4, 209] -> 3.7680866941271975443953377265036704199277078411794397933559293956`64. - 3.1054499048357076526062847723077542900179810421050933088968246755`64.*I,
 F[4, 210] -> 12.152972071696282630806761841105175491145525386213933564237565245`64.,
 F[4, 212] -> 26.10956987656781246848845257890266122720021348609661815991587512`64. + 4.577218834742786135935563397879879792115939441716200028663218357`64.*I,
 F[4, 214] -> -30.233312163550428859415750444692083392504371667113330527060592519`64. + 18.450049548599006508179458529048899037432614742960914247318701377`64.*I,
 F[4, 216] -> -25.055761111126987378364631171855132608978978452010797158099506925`64. - 7.7852121921467461306452711372638535501897332567837453828103376248`64.*I,
 F[4, 217] -> -21.011573401631896001675722449699943210639084999062966686351184297`64. + 13.140065745122921268548726511943660631723779958985820463981148963`64.*I,
 F[4, 218] -> -46.863798685631104888506414166332973775955960074671823059463586163`64. - 49.520604974644353707344964740246789197102052456376416297044085527`64.*I,
 F[4, 223] -> 11.607172395824438535768263867122011152445673675153500856499953955`64. + 3.7087462182553853148962028182409440349866468903480689696434302996`64.*I,
 F[4, 226] -> 13.046587133692550525597271154110703003430487798448483875164560476`64. + 5.6753172060295638933940341414940523191249247197661721361643050454`64.*I,
 F[4, 230] -> -66.040257615580614562405785154183370668692997759529576341726976761`64. + 20.122783297002813144441976734581015105908314470850948825046613741`64.*I,
 F[4, 236] -> -3.8629350343262841765977853310520294607863062289508726123549386661`64. - 4.8279388352773675691209173305858466648328967161098758367635652146`64.*I,
 F[4, 237] -> 5.2876442477402134770922232598910370742860890813835357657631998851`64. - 7.6046628439915562551520977823822898824740906979024921249219898946`64.*I,
 F[4, 238] -> 11.943266913787506694148291350242267487911060899443331151360486951`64. + 1.8984607705740323459572262681345968087054263584131579581000324908`64.*I,
 F[4, 239] -> -0.60993651400629299794349109553782035068210511246352338609249304566`64. - 7.9090465407439965265940747059703028986766094537823248945550494787`64.*I,
 F[4, 240] -> 1.6623038778792764913416602974706540504539698703384711700765977602`64. + 1.3504492064891552367294433182275268007846657327155442495871455389`64.*I,
 F[4, 241] -> -5.1459997630038030877034644735615409400673771655446316444081889327`64. + 11.290965175478058245108640485843203344430096648698460808394110935`64.*I,
 F[4, 242] -> -16.338511087446406424006273700050031914920618376209804698926588693`64. - 2.6363392986558951355015356651747318129876448882452797354297563633`64.*I,
 F[4, 243] -> 14.082949382761453236222275619611811511926001083890066403573914883`64. - 1.6566884589094778810206314564560994912417878265742783051634846256`64.*I,
 F[4, 245] -> -62.259241356957063847081514465555208449306324632308873757625342993`64. - 39.954524188803331476233517109180535789763125088628431895586614192`64.*I,
 F[4, 247] -> 16.797805710260805106218374876492632074209037969174067548642730845`64. + 7.0103007983571349960506763556884948934226384579157613550688777683`64.*I,
 F[4, 248] -> 20.494101335657867302582383785050216068013683163497613150023968159`64. - 1.6530645965613175100155724695545044145522857726239779258999797419`64.*I,
 F[4, 249] -> 0.71861019942750308317445372853550434210940659781998107884237107649`64. + 32.841124349162996310874092442475562588462478354333754760992928171`64.*I,
 F[4, 251] -> 19.245840520276356042082574580118076023770870524314345102626455978`64. + 127.12646000423402971176989672974348831404667831447084586996776992`64.*I,
 F[4, 253] -> 22.37523007728112177307306065944669467037059106098519835926340917`64. + 130.97228067818718166436764111739561574617152630267511579840788403`64.*I,
 F[4, 254] -> 62.474576669398136315863665903765864666237852186155536871574052137`64. + 11.46903092751357896901873929507641412799635783257152084960734887`64.*I,
 F[4, 256] -> -53.780958380338846290121561575572306465017295297211787545170087851`64. - 16.041749180580915505568700775554483861011035423266855710351830306`64.*I,
 F[4, 257] -> -33.480402563926151653708978379619228123672813261980482487129817724`64. - 175.32282542706398585497181806658709103121642639557770624641035695`64.*I,
 F[4, 258] -> 103.36826111581329840581528627733038713561494951135721422377322567`64. + 153.52226197020040881305712824926165200574310941391840342730820716`64.*I,
 F[4, 260] -> -0.97738721184907425178320561700838220111854360890203522444752359654`64. - 232.33248593889794699977655136777623701893091458223790126920908248`64.*I,
 F[4, 261] -> -29.769480489752718476955495446683792959641976096545020395098010503`64. - 246.80328697814970198115576141182074851223123465312609711904128824`64.*I,
 F[4, 264] -> -0.11985761192330806420436425938291434760310898293135381374712939522`64.,
 F[4, 265] -> 0.88769047772754452364470600891606290395360087240089270643887396571`64. + 5.6780603057994163577075209371972867283861152306869402707244141523`64.*I,
 F[4, 266] -> 0.43032185376836139983804141131460773406450704036669391553259689265`64.,
 F[4, 267] -> -0.22653554900488660897785290615263998964044624919960492426475247776`64. - 20.269989073385068215897250359106187835109166952928954479794483146`64.*I,
 F[4, 268] -> -1.253207633988243859789511762244679536626280597060143978015486817`64.,
 F[4, 269] -> -8.8669819614934834605449754556396945849685507818326282266353545342`64. + 7.6117817575376202883111448209202081615010096859612948467731354823`64.*I,
 F[4, 272] -> -21.671076154580303063350156152844628882200226476972593242412861352`64. - 45.179024963445451495110569303125058457732925264465727286111294925`64.*I,
 F[4, 274] -> 0.29733085182185456727758745716759207473029899182524933225738144894`64. + 45.981542782698772687684791954069836650240691167237813400672237227`64.*I,
 F[4, 275] -> -35.848544051944771080275619168580908181856879885595846631380009938`64. - 33.15333441193419081502359849068867082914330266128760711684018329`64.*I,
 F[4, 276] -> -19.716913058462401008794440340844616594233751296850214222114797504`64. - 61.94832863148489976717495389329858865457364524045687035531558851`64.*I,
 F[4, 280] -> 48.371695728518488031625164212708388621476669810982694381054680843`64. - 42.098328787352713349823849286683242064903693911303851186518960066`64.*I,
 F[4, 283] -> -28.117812860323206942943557856720814764864996099723182369501795409`64. - 27.734286385949731988676920734928454296509062741941830699765250301`64.*I,
 F[4, 292] -> -0.14939098396915880917582445882454249717378069380965769905492516332`64. - 6.1351112645695217760297218622869179926308138250730475862025034566`64.*I,
 F[4, 294] -> 23.241412674858112827846654834891981895225407940947506044134972714`64. - 75.314282139018674867930368991739026568192878917049437723756994482`64.*I,
 F[4, 296] -> -0.55381425826235183208504008070157830954758382674016703492851768913`64. - 12.726750810956932758055508994306333705102240825630285516491053409`64.*I,
 F[4, 297] -> -20.454948869396364504665031374392889491114951782676312050297751954`64. + 26.60007016053938639888302600493384797571132881963515352305461559`64.*I,
 F[4, 298] -> 2.0357980467551402510348113495811561364340730092734269057630103746`64. + 38.231948348215772685835237307763563768017554532459671709852478938`64.*I,
 F[4, 300] -> -9.9643924953949563049279956628168953314439469006600300615345132612`64. - 14.580063900772682795536802465674427957614828098796952897661907504`64.*I,
 F[4, 301] -> 7.6614486292600047739844857678079867718382929698543669966190889697`64. + 69.070671231740401704290751580073540881374256193273260249998327275`64.*I,
 F[4, 304] -> 1.8916516481629830842158355603515770602509405499174639491695128591`64. - 17.733602272081831520504432433613190128204422793286075149967215008`64.*I,
 F[4, 310] -> 29.223918156915149054853340216116353983165337125136292301672394247`64. - 6.4396609413668391742362688950870512405706725935421187380990753341`64.*I,
 F[4, 312] -> 47.536667152363921327608722060768414162658083856058792283722363747`64. + 2.4554399691206061833923399694128716564510803338465603928747104097`64.*I,
 F[4, 318] -> -0.27567018711603968376322242294218311495724209391833257455414274483`64.,
 F[4, 322] -> -6.1507654687159615175883792464931473340335928787207076199258260815`64. - 15.546930803290126942273714956862927681059727794108877656322626705`64.*I,
 F[4, 323] -> -0.82402118237288816235703190169400612079673641110998308008229569886`64. + 3.6278017502910469935562717776868223767341713620265335902454678023`64.*I,
 F[4, 326] -> 4.5106707520643980000514175531300467421763415995475901826782366798`64. - 1.9705595219976546681520870149218719282185121316741187578019803324`64.*I,
 F[4, 327] -> -0.37081078414055869339029263528987567763892891352673367696314486753`64. - 4.9826331937947001755857996264531865217308470442080010840880713884`64.*I,
 F[4, 329] -> 8.9596978207217038694585799269163013126267196635649310122890839085`64. - 25.210795475631419559400857802833047205397842789374200562994816757`64.*I,
 F[1, 1, 1] -> 1.386294361119890618834464242916353136151000268720510508241360019`64.,
 F[1, 1, 2] -> 0.87724021700228198176118082384384796313327988668276976153983968835`64.,
 F[1, 1, 3] -> 0.63440836338828662411421004958905145296380099481596237982809727041`64.,
 F[1, 1, 4] -> 0.3059958373072073648476872077373842575341605084734175511832687728`64.,
 F[1, 1, 5] -> 0.46699541223694642386341629262892289309546286474707270007098123364`64.,
 F[1, 1, 6] -> -1.4364597564371635838729557345542194785693290612248014728127255968`64.,
 F[1, 1, 7] -> 0.074035289506274129840954960831476048837359203641532835498448270134`64.,
 F[1, 1, 8] -> -0.27955874812669007246829485513057317479452854477849320134117416977`64.,
 F[1, 1, 9] -> 0.77336120639662921628703168114148715672091123968562308617983365862`64.,
 F[1, 1, 10] -> -0.65604433407346128661171180304324041927244883326373467558020561259`64.,
 F[1, 2, 2] -> 0.87746919966602375316489687731379318765270192786268441843213211875`64.,
 F[1, 2, 3] -> 0.46734051182625185377581323360272727480264276433956086235948177009`64.,
 F[1, 2, 6] -> 1.3250123910845167517325028513332795467314874528369033865156154057`64.,
 F[1, 2, 7] -> 1.2473483717871415144598331690374960064358380423023532542818390069`64.,
 F[1, 2, 8] -> 0.60593329880340497083998436745467065362215509415824260152353678666`64.,
 F[1, 2, 9] -> 1.0726635787507187280936247721086044884991175888312318163003134451`64.,
 F[2, 1, 1] -> 0.62229412182557531119658091794426097097519910099964774956627111672`64.,
 F[2, 1, 2] -> 0.82315754435461480425510752080772870652785616934811043114181949276`64.,
 F[2, 1, 3] -> 0.75617334996586210994194015213468918857869125900377416272556545201`64.,
 F[2, 1, 4] -> 0.37008428974481230859436186795734735224044790634779307986153392424`64.,
 F[2, 1, 5] -> 0.81585072076483396079183158353019960871089876689014748897681491527`64.,
 F[2, 1, 6] -> 0.44910527138911263301742173102063008345644626231368360012162679694`64.,
 F[2, 1, 7] -> 0.35603866728849545822342278601132312452435075759640398098560753783`64.,
 F[2, 1, 8] -> -2.1745224422423083601612336877475915085562687242166979303840574214`64.,
 F[2, 1, 9] -> 1.0970951176683953115976871156959290645739321318746637602165994867`64.,
 F[2, 1, 10] -> 0.79487113839137120604863334970821281167276961128488022582055244141`64.,
 F[2, 1, 11] -> 0.10121243233245358428656216585137751477572640251489032679463478589`64.,
 F[2, 1, 12] -> 0.45303044758853425624611230960061568567445513721337959867187854883`64.,
 F[2, 1, 13] -> 0.5718876354015133624061842103114881645540071612708406629442011882`64.,
 F[2, 1, 14] -> -0.94580096345370516267467958051654095327209553643139477322797078217`64.,
 F[2, 1, 15] -> 0.99813002536438608096990522858461268435265132794682605003207919781`64.,
 F[2, 2, 1] -> 0.59322521811470014899745412515838751472410985764933607862763526774`64.*I,
 F[2, 2, 2] -> 0.67781978453096985713484342750919542277784168139235209237404312371`64.*I,
 F[2, 2, 9] -> -1.9028796163609146286367880623820426851849231491048334736843756901`64.*I},
 {tci[2, 1] -> I*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]],
 tcr[1, 1] -> Log[3],
 tcr[1, 2] -> Log[2],
 tcr[2, 1] -> PolyLog[2, 2/3],
 tcr[3, 1] -> PolyLog[3, 2/3],
 tcr[3, 2] -> PolyLog[3, 1/4],
 tcr[4, 1] -> PolyLog[4, 1/3],
 tcr[4, 2] -> PolyLog[4, 1/2],
 tcr[4, 3] -> PolyLog[4, 1/4],
 tcr[4, 4] -> PolyLog[4, 2/3],
 tcr[4, 5] -> PolyLog[4, 3/4],
 F[3, 1] -> -0.42840508525090356676953858133364820837842141118539438130740068191`64. - 0.66280619550093725481690335048884333172698667760433407042695222786`64.*I,
 F[3, 2] -> -2.6113960616757408663150994177286440289554576395959843789049057296`64. + 1.2734198675879408563377565998570479290622144818869511203592983285`64.*I,
 F[3, 3] -> -0.64885427430510211033891475103191932099915440014351912634168542645`64. - 0.64414164606082546778491482476556248881513067224411865765846361883`64.*I,
 F[3, 4] -> -2.4108910823783958147171502885906316216600967644347820020760948759`64. - 1.0026023948966327989631979235570156617361713907819570610040476262`64.*I,
 F[3, 5] -> 0.50535859320807699938814039308233047723874749367926622159381752485`64. - 4.1703083307564708032690180238107818642252619860099862420358484571`64.*I,
 F[3, 6] -> 0.53836169558142247274140092390386706815609398597134717512911652764`64.,
 F[3, 7] -> -1.8305388749133857100901277068426978893849235968085201852002884457`64. + 4.8959112864048719170688211457810674416105712539642250237829101284`64.*I,
 F[3, 8] -> -0.22981243097546377964995316632221066524124206104342735175933758049`64.,
 F[3, 9] -> -0.9985989126890414093120055825156033068815593670748663081905506812`64. + 0.21543606247467600289291138475995132146347413962664532700292698598`64.*I,
 F[3, 10] -> 3.9536982722412950568917825648771414315581073919701944480988664866`64. + 0.89071591108197895725942741922242893371177291882542653284454376929`64.*I,
 F[3, 11] -> 3.0636343504272272609867411345418877210387432460123633755652195578`64. + 2.8782541115099300172377976762921764029829480032692316591971963692`64.*I,
 F[3, 12] -> -2.3825882698452254308911420869078703893504381217533010254688704273`64. + 5.0795853588573187944455189535658408257499096792253078497334322184`64.*I,
 F[3, 13] -> 6.3428341563969460838963259877330926707656058814054485456848246433`64. + 0.71783900878206700671589552108665341778376335745037576876246425101`64.*I,
 F[3, 14] -> -0.28106193616647144432815457902018122055493208473822630908757360013`64.,
 F[3, 15] -> 4.1246880125974019557340618503980264043304619360128268378937943027`64. - 5.3606687773983037854630564733875508730487831241713837790095511956`64.*I,
 F[3, 16] -> 1.4113557542095200256448482397628394096319961560673171082990784017`64.,
 F[3, 17] -> 3.3991402839334398467215817237682495522935183369143628605694581612`64.,
 F[3, 18] -> -2.3408315141907842868936021530477907226806190603795568735763434146`64. - 2.6753661780781341860805354256386328232903683025379850419470965785`64.*I,
 F[3, 19] -> -0.76204343424679112246907228169966124602494938994386656011594226237`64. - 0.76103033816486294564012787058301954436682601751396519991157873753`64.*I,
 F[3, 20] -> 1.4891371282669640005689760870812706009963055102448940573864079472`64. - 2.3317591480461101609978961299059969795624351155711739801832874723`64.*I,
 F[3, 21] -> -2.041834443430756272157665460098610540510817994631981905389998223`64. + 1.9884185865028117644507100514665299951809600328130022112808566835`64.*I,
 F[3, 22] -> 13.149814012735349274155033135491675512888832362234134850398818946`64. - 11.397703827724112448258471495484013459731617928749834901249771432`64.*I,
 F[3, 24] -> -2.7809711144503755273620271894450437279381275564512124116417272078`64. + 1.6159034541607972764528628152726275637405797152677072726987343492`64.*I,
 F[3, 27] -> -17.888256660367031356225778562396722420001679380477311787274688423`64. + 11.672986760734907694677096107416173589337564723720436400773238162`64.*I,
 F[3, 28] -> 18.483251495685748160744980482611825418525004330984208882309676264`64. - 21.805979125752810466337449932252540724695600917496565594119929331`64.*I,
 F[3, 29] -> 24.960378122152110972860456931550537890850978492348716620710049564`64. + 21.587056956507005281299137978723352611680770481258046174238743897`64.*I,
 F[3, 30] -> 65.254036739223067285588745555878209135459860996210496260932204596`64. + 20.863801698669422385554002958959455460404879501436420378586294653`64.*I,
 F[3, 31] -> -0.19550636870402737223376701916151115281949852750795197157660205617`64. - 0.37544114997483621860677439417889197134547677815217277980556152362`64.*I,
 F[3, 32] -> -11.449399390866313467288190234518520639871255800776223960193617238`64. + 3.3881872688865109217426135972404646751309120594609751950561068725`64.*I,
 F[3, 33] -> 7.5980643130875286233327830019525949073137855164233740650500940372`64. - 1.9386350764928424906468880170961690625046435172704795184039922686`64.*I,
 F[3, 34] -> 0.046575330488077488575408822690664238792832981447693375935500386029`64.,
 F[3, 35] -> -9.2217947501638001749455089721502750009144574551033399702017852341`64. - 9.7820430715681372437235195992886565419449578913166847446125001906`64.*I,
 F[3, 36] -> -4.59483979831580853605539245840990163994395790533923850733298045`64. - 12.922426864470403606762136584958689182519852430260493283301439814`64.*I,
 F[3, 37] -> -3.674673384713391994645144474961290549508218066008346576288484649`64. + 5.047766062035673167659605857155096508134333809352585200923696935`64.*I,
 F[3, 38] -> -15.068073741076621103852236302374799095370059526173666036523977309`64. + 1.3005084063286927346552102268982585255375925661672583321548504599`64.*I,
 F[3, 39] -> -1.0089287440807658236483285347452266565617764386655824829012892105`64.,
 F[3, 40] -> -4.1076280178754513367737927755951976732941929463513528705417512263`64.,
 F[3, 41] -> -1.2368581854810417622320520284298421285876071291183568433636614725`64. - 3.3605056975024779202136826677982348509580605114014140700749586168`64.*I,
 F[3, 42] -> 7.6710870604841029632553945336099114465257469668391860820526392843`64. - 0.83587972420017696395889647600431334066905130386781949791199944733`64.*I,
 F[3, 44] -> -1.6378520038395981895771151749604653503652647012766580059168711183`64. + 2.3514753656649706690840101447583044235538326149543264918987666927`64.*I,
 F[3, 51] -> -1.3075999832730155399937936924842517593167702664844786154855570474`64. - 1.9917306017756066090518827348520810983179685914907553008864028096`64.*I,
 F[3, 52] -> -15.908556358361042168465015949010462394738550314351195197760989024`64. + 2.4305924451821990082472328815128177390834586880881784760366108568`64.*I,
 F[3, 53] -> -2.8391831654185528398648230779850660567774355794622399720662533456`64. + 4.5883823372408509698722971680553917119414349411126505838304831777`64.*I,
 F[3, 54] -> -0.76052430786362556375604356025451678388544950351460141443438653279`64.,
 F[3, 55] -> -5.1701006974296370707121826918244460009918040173922507655537224754`64. - 11.305805040410148817928368681083508534689017721390857955982330346`64.*I,
 F[3, 56] -> -4.2716900443855757644144403820583173256642084446590960682048272707`64. + 5.337861775788051554031418816345884172977455631001754333254075104`64.*I,
 F[3, 57] -> -8.69679196453366508464663857557781132804863988218971298498647937`64. - 0.58917592017053509063187820999817541502439891485771941019601686296`64.*I,
 F[3, 58] -> -2.0710593107273004642096707454483621144969833996595062188081205477`64.,
 F[3, 59] -> -0.038811897232194803157800853798862439947034098536131099387337820419`64.,
 F[3, 60] -> -1.4863585420692225523240806714242055185977371474930471251870677987`64. - 1.6594820563245222762921893821241055993846729057157729870235883892`64.*I,
 F[3, 61] -> 0.89642312816434900450858241187592813296387263666627234416148541471`64. - 10.607282334285252062532248164217799751154863704983143517843913816`64.*I,
 F[3, 65] -> 52.122745160356801628295755343539540785894168845321477612973915656`64. + 30.022103842010524728946461876047352766840370032907446902981793209`64.*I,
 F[3, 66] -> -53.543307393513077250247664845697418353270393495619132442548827449`64. - 13.851413198866517117330219498813803133520322518268842678120791149`64.*I,
 F[3, 67] -> 15.403296167975661106397391053251573322146925863357589896744080891`64. - 15.01329744376897052010264111281044431055987316045666618142485022`64.*I,
 F[3, 68] -> 17.460297926499699660675397413802021593533082233477957189058186846`64. - 8.6680897439074939954544628680182312597871469698440099219271038464`64.*I,
 F[3, 69] -> 0.62468439343191375393587840592664312859098638747024868237689390486`64. - 4.2664032749107916766673867130673134999845371749803459881721670874`64.*I,
 F[3, 77] -> 4.0849366314737804071736736510518893050403742049155544057222329052`64. - 1.9994221407118524727712435503920794168237643980518820939130395295`64.*I,
 F[3, 79] -> 0.25803763889238858066385440653066474057059318964406468386486260352`64. - 4.0116980594359034977708405902237720538144745163833811774980631624`64.*I,
 F[3, 89] -> -20.116836500529422459471088248126113773323209767696884464755551667`64. + 10.128142441528337785102760307732078314511027209049653071638589969`64.*I,
 F[3, 90] -> 23.563502404894234155032576308015912067795504390735606030819109767`64. - 20.789714573351128045938413178227782109955398470761072657849526268`64.*I,
 F[3, 91] -> 18.502554160988690590127670945542659663760152416748204942264547418`64. + 20.542870462721613441461926494980183179531767356408294511135301532`64.*I,
 F[3, 92] -> 51.889587317038982589280206061857954479334976661689414079700772981`64. + 25.184237956034669882838672286997182701742159808704171003435380784`64.*I,
 F[4, 1] -> 4.3899045133436597882166716396111968852916041686669448839008749552`64. - 2.6917485371694954591573451728864187992966959575473776400445327278`64.*I,
 F[4, 2] -> -3.8762480193702668134906700254873763539226320947904345202437080599`64. - 7.9330807899919884781371667123014206084943975236738322178526614714`64.*I,
 F[4, 3] -> 0.83120517174428556204445753607280931385404060278847330477819831104`64. - 2.7922235755569224658517918245566472660396481198642751405609177428`64.*I,
 F[4, 4] -> 2.5516135464170168521860842538842199868960313717058783109115094298`64. - 15.148075426010226632996020471221515773842238985665597158101875259`64.*I,
 F[4, 5] -> 11.599057446528034900454849697571811074863843931404733198602101788`64. - 0.36321283884447132673829132720349287821428341718304285402784224997`64.*I,
 F[4, 6] -> 9.5999108806059640204542060275919034259248372128627470632365055915`64. + 3.3826262956254829831093696811595950771417631601332298345195501855`64.*I,
 F[4, 7] -> -13.54129004194585275260403342992633259261010523749740533400009621`64. - 1.4516539284086431497342980920911704320465647249144483082409165475`64.*I,
 F[4, 8] -> 0.46490117751563788435415770335091649923599448069381017173405503463`64.,
 F[4, 9] -> 2.7017945953223472362802999156062675231265533618903280291147551682`64. - 6.2743820159732957034950134442918135048630069816289581804258753467`64.*I,
 F[4, 10] -> -2.4320139554988627026251249331706022831349230297650654960765988551`64. + 8.7440629238802754790370287760441319706072634642039609826779365061`64.*I,
 F[4, 11] -> -5.4434038899833920647786730994054661635431099684744909211311493187`64. + 11.237172293105307799996096759878984516438524413431483838394927935`64.*I,
 F[4, 12] -> -15.43653417060074608847888836484030903775830773031217258146860005`64. - 14.970243610149952224822986373714674586072502099518230632981835559`64.*I,
 F[4, 13] -> -2.1555291620060088367471111501261163861003040659551950699802370187`64. + 10.377105485648653359978561467098385706902310682178260429570242706`64.*I,
 F[4, 14] -> 10.544661805320317268045573867622543210400558138458951489420425888`64. - 1.7659642277286202079516657834841846138444597045296407426652052631`64.*I,
 F[4, 15] -> 14.487543635699116548184599516403122834335907168005403147192802173`64. + 5.0174930933842390511634794899609033673777446243961546801703671043`64.*I,
 F[4, 16] -> -2.5895877467655312431190172969740827801369668737783752672155932454`64.,
 F[4, 17] -> 0.74082644329271445592005572457884014818831628669400449706881553688`64.,
 F[4, 18] -> 7.5089962697388510423949586579331330429958151348208548721659312035`64. - 14.707878176546479510925561084917851154264943007796833841022643841`64.*I,
 F[4, 19] -> 21.228479721268182289483861096248085700423530304260585375665413189`64. - 6.4813756106384211689381402158237864550441761243131157846645996529`64.*I,
 F[4, 20] -> 6.8233354657226556990227808607032366157930521359471266720314025501`64. + 0.451832286265195528919687181477790324484841052145919919291709251`64.*I,
 F[4, 21] -> -1.8806607311078923959930851267889713637870891641845962060178373144`64. + 4.9952880002112564149271256805216359269099648413079776220655106209`64.*I,
 F[4, 22] -> -9.3819218917935155290630403993645181345320535232270801763373030795`64. - 12.8292241746573363352795700652555282236019470999818162044915498`64.*I,
 F[4, 23] -> -37.557183900428827386942452034151565469247351419602179489965727751`64. - 61.415007602959761518527982414013777546770462018737257307418115691`64.*I,
 F[4, 24] -> 35.079117544055301922674234296842726882816562727404842514951491339`64. + 40.938210239037438558985922267003935396096695628088682292839736425`64.*I,
 F[4, 26] -> -3.5536515110304306399676029899617115406366449934692914914660891924`64. - 8.6873773228308723591724466522073794691008150723797760278600178637`64.*I,
 F[4, 27] -> -3.0848497031912763818522871984720360318371340614094185854736626829`64. - 6.1631066930808863002327625278350313843295854911133024815357021278`64.*I,
 F[4, 29] -> 3.5999603894161175760174343264055605969218307789938631314323153843`64. + 16.785637133233764893170946566781281072134418017158156947025061708`64.*I,
 F[4, 30] -> -1.4953441701770650922445856639714389980037802058303961353526098296`64. + 0.64816742125092767301454298566234611404667507516025059471041594475`64.*I,
 F[4, 31] -> 7.7138651073073889825477379959540835959787902410463127878700515003`64. + 2.1266663706627685674111904785973515767107329955039765020216014679`64.*I,
 F[4, 32] -> -11.226154502411737215936676310507996730442118977228113138320056004`64. + 87.777310369378415321716781237634200839518940066789094701081594537`64.*I,
 F[4, 33] -> -26.79722641269303722759510811084157582511000446181709163309170212`64. + 25.283582947903827528453324705778804002338615223871387331836022652`64.*I,
 F[4, 34] -> -2.3018124513988923908265290346452138984970618526077713541592662663`64. + 12.843452349897464113164206351393231426450240581051240980719026923`64.*I,
 F[4, 35] -> 6.1139993175752163217430907905248847172742787415042502001068275021`64. + 18.7563702464974278013522652324048335503685842738259865984140954`64.*I,
 F[4, 36] -> -0.35413563557249985919449091902500719316204897002124206295750251096`64. - 11.652586639477808185770875971064930454417277106341561335480293544`64.*I,
 F[4, 37] -> -62.038050062010188304693680884401532285241110922094192469360966969`64. - 37.311961320417480615623102374164727968304644704446862463784044041`64.*I,
 F[4, 38] -> -48.974111076769492310038553800219158582175821831009209513954968133`64. - 19.656708623646525735498343385959135595778143755908344595302496726`64.*I,
 F[4, 40] -> 19.715300222408142629079930344645044520716451123929172059058406624`64. + 52.954269993482702188822242335671088227845840996571699198538587062`64.*I,
 F[4, 42] -> -5.635330616210584512318470778952275342683935791343664322876080732`64. - 1.3128240697660134325178360447460579624977537803875526362828255785`64.*I,
 F[4, 43] -> -46.730326100923849657768472492608262540974368264585645649353406533`64. + 11.91552000228613972806390405872922717586552429879176887295907197`64.*I,
 F[4, 44] -> -15.834994670597200967440240616151640500362004935935812574396183035`64. + 1.4837955420474922444602754965744004392734797337108685869317183812`64.*I,
 F[4, 46] -> 7.4562278542123317648756662424859717886640571321420199498770736915`64. + 1.4673657591794153310923140435024901712009840195705421247784515463`64.*I,
 F[4, 47] -> -3.7414627772268352701368238471707125852011082445206266241735276126`64. - 28.915141870526623326664847976740664736581739306913080019694007605`64.*I,
 F[4, 50] -> 7.9845639429897608416498193682547586588671053362762831391405727412`64. - 99.489590815900409820309901719300603465941661280615137113531903241`64.*I,
 F[4, 52] -> -62.290972977817764301233650676585953944184460973976535037334664644`64. - 55.652813123062652219915132436014490148817405307362367557025985423`64.*I,
 F[4, 53] -> 54.505128707338148872833777251840150764348866050228074876181346147`64. - 34.035483365394539923507436953623522715202681421247336501838690157`64.*I,
 F[4, 55] -> -42.485679499026050585112462969833903104278302015396089239881339518`64. + 39.234428688762358201711488103115344974607797702181367281204858387`64.*I,
 F[4, 56] -> -28.991791229187060084717317662071498318143262269717124276674706638`64. + 38.183732781681908439272942842136871123551230997233045652352813846`64.*I,
 F[4, 57] -> 59.221127592633606196098493029151345536955099316412260360453485468`64. + 95.475886822749616564271208147053322269169379414963707276592725845`64.*I,
 F[4, 58] -> 67.275413828631760549993866242615651443882265943835091195475428435`64. + 105.41222380864938269458774261348982679038620060583446540840185844`64.*I,
 F[4, 59] -> -27.987163571649102282781633469479016584023831968686228276822532654`64. + 97.238441954007808020363687434709385617847886609006119816598042616`64.*I,
 F[4, 60] -> 50.013760062805648066882153655203412346839094166482460556690193494`64. + 213.08567189930088769801388251859358495045915999933744245704756211`64.*I,
 F[4, 62] -> 137.92276194804863669031194885500270999079690682983208689387727904`64. + 49.126475210920117464790818551294192510427153945094986391972879717`64.*I,
 F[4, 65] -> 0.57566388434597975253266545081077057625732000943092697923732584396`64. - 1.2682435853749666412725771405733260638907516442856357179021703528`64.*I,
 F[4, 66] -> -4.6099255850009958892453499612630098412893668485834794028080283463`64. - 17.800775695677281047934585608599634439789100872211882617037911004`64.*I,
 F[4, 67] -> 2.530122132363856628189577079992033845312127445505345970379498903`64. + 13.132130979281354729739383744002954240974078179160149266472295833`64.*I,
 F[4, 68] -> -0.11526704318820784737446636235801364825369068334722470571367732283`64.,
 F[4, 69] -> 26.610626606374991437456586396578584202220538199124391411706499509`64. - 5.4945074961731607010114138774155787845254884691200373842509470657`64.*I,
 F[4, 70] -> 15.109173312252497269287282007237003600664293568770791796105591583`64. - 57.154078565585685418422059449411996445874732513261549659521614523`64.*I,
 F[4, 71] -> -13.563812432051653115287382450859184612786712385077485982913409627`64. - 3.716077370990648747121424602120991920906066558671677165972690413`64.*I,
 F[4, 72] -> 1.1444706119242068129564372891471447586952187101126109183585588824`64. - 25.236425909217709905390234866873998976111395242195750011015226116`64.*I,
 F[4, 73] -> -0.96666513115069651226207835224193976443541258652632901335689162119`64.,
 F[4, 74] -> -3.3458692786867978402435895278870657809118935358638801943423074178`64.,
 F[4, 75] -> 2.9275718718947447793256009433148609325851149316058677880636855411`64. - 41.920902709282901924460807463055165615214821904730321843567424006`64.*I,
 F[4, 76] -> -14.604845664463562936391299479093597870678280455455353436071310773`64. + 5.6279284419949750402445692405722066873130150155172899831281837797`64.*I,
 F[4, 77] -> -9.7812650378631473170020443718501729119710371329948502391542803156`64. - 16.074237557123553699005917428771788323671447696763979416622406056`64.*I,
 F[4, 79] -> 7.2145927453508365859771163144273233921636059394157451890684153134`64. + 20.108820388982403736965967369387621384023029321520413801633464135`64.*I,
 F[4, 81] -> -3.2452747150043099888792895656286063837627969260228563607594202798`64. - 4.9816521588613338411175156447831299190228584425563338025428916422`64.*I,
 F[4, 82] -> -3.3894444187303438573228078039002343927300346514894601211934822218`64. - 10.252057179363925313720839859717839699754104027056042110356497742`64.*I,
 F[4, 84] -> -15.99810017229448094828794145440335078631754794760070503151812102`64. + 10.638676270811666496445794371668023399753606388154361861055961101`64.*I,
 F[4, 85] -> 30.402949030923947850206851046906655253685585282872742612023850367`64. + 29.541776820235379076749583476783874900303157678395857875817393203`64.*I,
 F[4, 86] -> -3.6491774689237487579903628743611749321900833835842550594060352719`64. - 7.4304365762226054613017612451870828046404143665781009695779146777`64.*I,
 F[4, 87] -> -1.3478397585699278695892622338127215866208513117614525921197056004`64. - 18.938256537856286739284501506109759573618943024328662560648403421`64.*I,
 F[4, 88] -> 5.998314993340916860906911949235449647959853519397219486074823866`64. - 39.728497155105565538227328202993320182959195926360926884694407643`64.*I,
 F[4, 89] -> -1.9043751112048529752256824313521483739187846730007175095571053693`64. - 19.482511353281466601842448623431044877406753561977017074014505342`64.*I,
 F[4, 90] -> -1.7914958949416141687574288636755078254110050270646580603836024922`64. - 12.09932687781557750942895726836856759526115945935700894087032254`64.*I,
 F[4, 94] -> -56.455793181282484793548729793682836492851657805055702463015682083`64. + 24.832815192248941866412515019151453025064934654716504373678180317`64.*I,
 F[4, 95] -> -13.864265602356413522987839346758572507849696266943743953644883577`64. + 10.599128706015759258084950319682153238822414014448848508907715586`64.*I,
 F[4, 97] -> -34.442384056167086461951314492671794589495682722416883982307641561`64. + 11.524353901353176867782459973816803688228657918895282380373628554`64.*I,
 F[4, 98] -> -20.080426287069268638619084282372768232323970170116884425000272845`64. + 64.404357193160544213393566951292202445925225047673051820709526624`64.*I,
 F[4, 101] -> -5.271375859440383299772756682023793937359847014360260350736978225`64. - 24.046188486564082364218503029420739518899170117109724319294621015`64.*I,
 F[4, 106] -> 134.48118976162151339304039976754681718610581074228512041972027809`64. + 207.32504706342765252643973763060977735949267078923403097699335167`64.*I,
 F[4, 107] -> 117.68468724036698377298314684036049449439031847414383313137048194`64. + 260.33873748909149138304014777158779598707138432071997684820404011`64.*I,
 F[4, 108] -> 66.818966614902977810631615726261544607099567894625707334207697561`64. + 123.62084204870634910231718458981517187963961437025894559109226448`64.*I,
 F[4, 115] -> 4.5405371918254070163087390036298878514602118406907372994513558485`64. - 4.6686097773801684141082840355395530125230443298448767149427240142`64.*I,
 F[4, 116] -> -0.43320048025865380829609460194806490692835183279508930054434453891`64. - 25.05253378635309632448238571839738895007980499805107896400588083`64.*I,
 F[4, 117] -> -12.343546135649008397529369625034560758781348591143262607415798618`64. - 2.0332530790682083528922164560971800047602836062611407522929097078`64.*I,
 F[4, 118] -> 0.19761313094761485045941427603051480293908355033164504211048005762`64.,
 F[4, 119] -> 13.928427670302435798218439407383689962750448598579743977579209052`64. - 44.38910490960659167256761966956896424670759824365080063128332416`64.*I,
 F[4, 120] -> -14.382906856732880167734501104847513857096904921583878864936803921`64. - 5.2119294762802161514694747384874530318662009052064015927713631603`64.*I,
 F[4, 121] -> 2.0033742255082765020760450428191230120082985160091568250513161712`64. - 15.160490785494512910769302963585018652811514958662698537398033269`64.*I,
 F[4, 122] -> 2.2474371907966415556333654183423895018979062187648711480135305128`64.,
 F[4, 123] -> -2.0339902152871492394189442468701769919920157999852137902347296914`64.,
 F[4, 124] -> 4.2293298589471670978672438973729414408683057026550699842349075867`64. - 44.652180700454506256566193273983464792620284436256898223858207363`64.*I,
 F[4, 125] -> -18.089998522990176235385557129594909795143411324194560168912581548`64. + 3.4243800441638372220339057468268810570836163928705702409842012502`64.*I,
 F[4, 126] -> -1.2742408771377159588228815507642978530049958745354642123427107398`64. - 18.843826771530744473294661859069112998021398165838276967555224149`64.*I,
 F[4, 127] -> -17.033197822067302106805542759128425211218359002206855158140236257`64. - 9.022142197466056121984972907392027732440590855784190041534359873`64.*I,
 F[4, 128] -> 27.527207989750576398093916951325717318181096802818505166737735964`64. + 6.7031206943506305975492066075457904099993131328132796592313653077`64.*I,
 F[4, 130] -> -20.642131191130661232545950419431898052503658622883274115012962998`64. - 46.516753853589092296958038703776466913214189045936265320812322734`64.*I,
 F[4, 131] -> -18.64394068187872505134469620840292713178293723176331710337470767`64. - 60.897654422401173589458487812570192846391932285425124409144956105`64.*I,
 F[4, 133] -> -21.964710033723000911625540926764574219239804398150451704891587189`64. + 12.174869409425837946835982448445967130096257607040177274093394713`64.*I,
 F[4, 134] -> -9.9335913845105522726709965071225758505189457857489063711886655454`64. + 72.862087026089319175194259108313520795301594330148783140981459005`64.*I,
 F[4, 135] -> -3.8000983149209351574741284784239917660693540632107845176819107249`64. - 22.875356902900400743453716597867775250521023095736836490734378773`64.*I,
 F[4, 136] -> 0.99986019638062095675526060930580073484198431923884335754846599027`64. - 42.156003070526323352864459666559272736862045054060124181591199942`64.*I,
 F[4, 137] -> -33.688024206978669256142400428157515089880554736202703837030343135`64. - 61.439525554934818015006322428794667879502446175242435053676017772`64.*I,
 F[4, 138] -> -29.132107888747304300056514143410884457610699398067393160200536733`64. - 24.831379001572923429375059463547305794228408756944267341426187692`64.*I,
 F[4, 140] -> -19.749242648177506945368507498732612709856350925703794091373413541`64. - 58.68407098901895449116960503397943614235605195135180586332566092`64.*I,
 F[4, 143] -> -8.5472998736919643402050173072437448406632797431979004490851277482`64. - 21.40482959730277205286798757470969443008703220724496285912726205`64.*I,
 F[4, 144] -> -20.720140618923798872623247532268431236810071777885386164494333459`64. + 23.178904899354836180790771265135251594953383797922973652754830785`64.*I,
 F[4, 145] -> 26.883693256174700338111505721786305760382080354309823584289518551`64. + 16.814161880432832158747052838608488664454653936764216770708812706`64.*I,
 F[4, 147] -> 16.369739871920807435865002307388219220857756176246347758392906114`64. - 98.602152255882346355817963986026489220174917025021783785588020976`64.*I,
 F[4, 149] -> 9.3394220255333398369006800587888720050736082101866548738788625331`64. + 190.34962334773217375057378583365334585152973246650525973065983903`64.*I,
 F[4, 150] -> -15.232114309326752082128997704716266629173135843938039434912933208`64. - 142.65667742470626343489946530584957585449675544347266057365892288`64.*I,
 F[4, 152] -> 100.80094425930304320486177740895939063121377602849822223086162985`64. + 316.74421126830332642038069540649763202846187092487672908283379436`64.*I,
 F[4, 153] -> 89.500100055057406808853351334358034101467380259414358535330286968`64. + 310.67604724726494408548155142662878366792269129403096038604406658`64.*I,
 F[4, 154] -> 59.831394889064705769438221398393994202042928326613588988085675688`64. + 54.153803790901750176159506929123411563934518481614965174703009015`64.*I,
 F[4, 155] -> 12.211185922120732340774908551482856001345791217431054153738802828`64. - 38.941192427539706054830719557585160323451584365468286048775919717`64.*I,
 F[4, 157] -> 25.570233933360935452996202734708732769291632049730050659610355428`64. + 85.353348230748191074784483189876145705148265370833039238904869673`64.*I,
 F[4, 160] -> 0.1300831066586644620034997713624128277804664026848375401446183958`64.,
 F[4, 161] -> -0.63058221761364931371227360466307327717344736555029041720632256333`64. + 1.8952666016232474353054321438652137055620470465929126174712783222`64.*I,
 F[4, 162] -> -0.60679592646371827394039262680040081682522762005256985915097950695`64.,
 F[4, 163] -> 1.2642826590783486320753986119505607202142801462685527652020039941`64.,
 F[4, 164] -> -10.683378177798118275853091992123483060613219564081045064343178357`64. + 45.495204620626069267759587070597804829498950922853836469836709263`64.*I,
 F[4, 165] -> -0.92495084669806315890542732307184046481923535995343722798401166299`64.,
 F[4, 166] -> -2.4568447067904921826315617502404315935678275519543776847381636476`64.,
 F[4, 167] -> 37.819468604201032984930554711249515710062490558625959612927981706`64.,
 F[4, 168] -> 10.667824452458206411385839259670482851233883523027345578378910195`64. - 9.6831680641851030210001396331617036834060830872784867684210813626`64.*I,
 F[4, 170] -> -1.9907393375597874437137749794838501509038304946077099391958635343`64. - 14.238882486644581727249281611422896906860572323660328770302133859`64.*I,
 F[4, 172] -> -1.0411077299964195847737611210483404888637301953952304179812603944`64. - 1.4585197725053258979352242532275789165322264073579766492590669347`64.*I,
 F[4, 173] -> 2.7864177447266850270761657593350622941063913908298818259987452926`64. - 1.0938903120499813308784498979145914759991949561018521601597093743`64.*I,
 F[4, 175] -> 1.8874010455068051412651387189458970345850973169044956817748216245`64. - 35.597495933625802919764436979642392442697049133173599874198063583`64.*I,
 F[4, 176] -> 15.095531708490801209095181443631512169069150858335125486553992149`64. + 30.043225719822680480932998299511345585739979066285954287596777309`64.*I,
 F[4, 177] -> -1.8788655054811689026050596325456883541121437920204961129017603278`64.,
 F[4, 178] -> -37.684552177460322472586571638601449190474862514766368826301611923`64.,
 F[4, 179] -> -14.587197622868495355532907356511190425283892405292406429180716401`64. - 18.445734301436159182898445729236862369552993329581717372593179911`64.*I,
 F[4, 181] -> -9.4904783198069205041918972129086155843356157794660890441847517219`64. + 14.238882486644581727249281611422896906860572323660328770302133859`64.*I,
 F[4, 185] -> 2.2821401396221507702328333489008896232343665427885768698784939386`64. + 7.3464520316793541615977108157325700094928126051430184078194760248`64.*I,
 F[4, 186] -> -36.549996891433250517622303214357249174504066631352643624396862883`64. + 41.035436695298675714685107599236647400329183182669578877235787359`64.*I,
 F[4, 187] -> -28.909656481537783702551755828978952951647410155024007268437536362`64. - 18.437855452748180513586883181893287140992207233716752608026152731`64.*I,
 F[4, 196] -> -22.035508777993647752310509967343361423140044546524804706792736247`64. - 59.031626868542581131898076044898103907369400961544097823629946538`64.*I,
 F[4, 203] -> 8.5528609894658944504446926182605486544879047101687161134770901738`64. + 25.250674471518275366907926457684204797959294729794586977651926442`64.*I,
 F[4, 204] -> 7.60381115406867788362444156967022896422601326258042340557241975`64. + 7.2644779788463243000926095609908465741210470008395414378060879008`64.*I,
 F[4, 205] -> -7.8155100814296325742500418306262526833219142259865267041830673135`64. + 13.726062903155282651633603155034962684782769128054927914089749108`64.*I,
 F[4, 206] -> 10.578667795613923614190947738626627664632882906431604279141820322`64. - 24.070204053355782644937605032218652404046412594371676628810148606`64.*I,
 F[4, 207] -> 4.0659126328286216680303230911822915236681578230235143157764905223`64. + 19.334211506744230954298094980629391324623087346114569411056720417`64.*I,
 F[4, 208] -> 4.8384663466503113337546587264125452847778525285760394760784635162`64. + 13.23909626970446128598177158624620203702475734652482942001541265`64.*I,
 F[4, 209] -> -13.207939727073159383318404471507562365105723473578649974465859878`64. - 21.954036771139777590407973340559809248825482435233572299051418956`64.*I,
 F[4, 210] -> -1.0192930558250792453900056341041560999331747418072978958303102659`64.,
 F[4, 212] -> 2.2765940066622542502629437076685029406628365083679462627905447186`64. + 0.14431859348695445882791865931753844664721972282271410970665467325`64.*I,
 F[4, 214] -> -4.7616057770410485548505778789055024329590524766134203866390381925`64. + 10.374857510783655797346678463023195388805276721703072530837213074`64.*I,
 F[4, 216] -> -20.396913250218308563189191450597270894306603179770232956333924059`64. + 3.9864967629748773648030443896844919855341825024203067977467706398`64.*I,
 F[4, 217] -> -11.23662569812440444126117258646877115403924235937993973479340785`64. + 26.486260403484689955982236721833676277282137209489270084604803247`64.*I,
 F[4, 218] -> 18.875567303397315628414530305850530817440422244614719359586404872`64. - 60.795448392338665776143784153571363756592824727257897972708183701`64.*I,
 F[4, 223] -> 1.1094958612857115249361585049474179676833820492511813795889364659`64. - 68.068756824407919178335467172244935449250586219118352196246570625`64.*I,
 F[4, 226] -> 46.139620037548181848723264622756893270368006876795633448929176252`64. + 3.9767706218612723941891981780671830553253526540728929571555249924`64.*I,
 F[4, 230] -> 37.539996673607116198988801900444194713412181493382670780137240806`64. + 25.450360890830938433178978354634531226394067271483246217870022112`64.*I,
 F[4, 236] -> 7.2307568835928798941510646629761108712894190608281051427888381375`64. + 1.5247302238661928774149220964608426889146496549918381674460396584`64.*I,
 F[4, 237] -> 23.852845469216833935510195055615805239498277298661131413123123921`64. - 1.1557050338289441730672774849936523751105157906681115469162909408`64.*I,
 F[4, 238] -> 25.091929107201644048469442500543418795823395854417259200611983536`64. + 19.797570217014390513519016343632329900130273879830377765220445182`64.*I,
 F[4, 239] -> 11.177685499024243664554453784171762417491339028234996797798089835`64. + 11.043796507990943752692569435810482505512494990465702047168366519`64.*I,
 F[4, 240] -> 11.697165602595642186147869722337953258698309825296944727207795106`64. - 3.0024852165449140283339201811426337500551067413208912099802701397`64.*I,
 F[4, 241] -> -15.843378672420115056129350771907219232502571493545895047883760668`64. + 3.4063043620220238882605391429249666935712862939930996190718527195`64.*I,
 F[4, 242] -> -26.635921315812098903485189910772451093052798512039455991138341028`64. - 57.7558992711773247610226725859404316174890439860862337300457795`64.*I,
 F[4, 243] -> 8.6431220559662180441799937324210926013196620213096597645972276786`64. + 9.6213714327833655212713939068844869551013771560046106106430651039`64.*I,
 F[4, 245] -> -1.3377591204871887475586858922397997270519811213600571810149738888`64. + 11.120678748594342911022423742880919770701902527713752623887127714`64.*I,
 F[4, 247] -> -25.835222821266116950116590572031596661358115334282457861205510066`64. - 5.1491233779523629275563612083806599626478379505036243736062583012`64.*I,
 F[4, 248] -> -10.386028857544032361389291430004141493995780113799636639539079323`64. + 19.385354746300078565601824902453157434064043418303356558974657033`64.*I,
 F[4, 249] -> -35.915368146226650695633089088713258361542744926443073370810296588`64. - 59.939030435613013800241977175023320506861540734763675744630859342`64.*I,
 F[4, 251] -> 14.767095832899553855018580388589967228478713881888996514939303815`64. - 5.3878450945511884096928730755781848436065182248349067669193793425`64.*I,
 F[4, 253] -> 28.332456966375569653338984256224267592321400190180341441105377743`64. + 125.9497450970643728312310736368395734991005510350602864812623681`64.*I,
 F[4, 254] -> 49.837268607706278138663340357485431904263017672125005704483334881`64. + 21.468629543060366654998912061454633733154851388460089262806071479`64.*I,
 F[4, 256] -> 27.832439197423635128704428215181314206974869031053192607481042517`64. - 24.273626264051312026998721983087433470394351346501248248476010387`64.*I,
 F[4, 257] -> 50.011764536093653529209753799480470208436857051273045176222157783`64. - 197.35375100490988618093395687781335359531722021242254158041455751`64.*I,
 F[4, 258] -> -14.784013430472375919028891855213805189896381771218983737507090905`64. + 186.56250539125928959883533365977494283814426798233653234347612072`64.*I,
 F[4, 260] -> 5.2515298132634396661646155743177067031920370546270232579706478531`64. - 97.990434394683002153937319119606685205184493391966622814782086112`64.*I,
 F[4, 261] -> 120.44870390267259400066180599352148918272194196359228962227228152`64. + 100.13015748305923952913467088754987400009378543278370150892356071`64.*I,
 F[4, 264] -> -0.46890962483111929063126922817476302454432947708730466186083609612`64.,
 F[4, 265] -> -0.986254283840866667257823637275529077078968267105259197638846648`64. + 3.0493905958213827271591979999750857488682394374952935106484417657`64.*I,
 F[4, 266] -> 2.5972903259007826086484202353614000551689342797217998878656023022`64.,
 F[4, 267] -> 6.5386317780887318397493565130498605145238216414399206383194093537`64. - 10.150115889399907785680099476652401664147400521078540565638065041`64.*I,
 F[4, 268] -> 0.9474672286738037065795075671410942193037262479625264070597417584`64.,
 F[4, 269] -> -4.5061909575755091717779607097797129096976842442277773492151765207`64. - 23.857454591132270311887728825381221243364713429055842749676083339`64.*I,
 F[4, 272] -> 0.90438426309682766151752142937958051209025696487781065370369336364`64. - 4.0340394008101086082463685693986500914634797575007608031701943163`64.*I,
 F[4, 274] -> 7.6394346911569812100429565145846074032344023392660347192624456027`64. + 1.6250642620148695311316687529178781950754106903367952607610332406`64.*I,
 F[4, 275] -> -2.56350170220684568501052215492606023130763275207279075161693134`64. - 7.5578375855229281060292868926340901378750634904008529000212257221`64.*I,
 F[4, 276] -> 2.6262955590689412859955688108306000579044162664771556050132268067`64. - 38.674027284012611281221523986107157046851805634409868831539504767`64.*I,
 F[4, 280] -> 2.2935007107884904912384058566406895618209407620031905119168211141`64. + 0.78153790297415166284964107494388021706761236148526898964194727337`64.*I,
 F[4, 283] -> -9.734785025601811068676980983704739288141594481467125816975334847`64. - 15.153518322266876954800074430019768683487596693846864433417574352`64.*I,
 F[4, 292] -> 1.5730746675294543658766873649512256409653240451679134345849759303`64. - 2.36625961204793997672508715665048119314392148097075113806473976`64.*I,
 F[4, 294] -> 32.98949319656691168576487110759083398833607362434640945933048465`64. - 105.54143682727625333363390302922316686945272939530385655987005972`64.*I,
 F[4, 296] -> -5.6634385228454245572077259581621472787984987907298608110530805425`64. - 5.8674858869099334729042196321772933248220264149684717643698943934`64.*I,
 F[4, 297] -> 49.996147178985127751987035763739887999138771060665427955476300063`64. + 59.068431621204258874614181985452966749375453631099328172565714956`64.*I,
 F[4, 298] -> -46.453956364088454231615095035054800056295833739347528687992442533`64. + 21.203011819051926291482289945402446694453196660285115028374389929`64.*I,
 F[4, 300] -> -37.887022100875937098790163405781213489674337320909245996488148379`64. + 110.75513720453301017891504050581066064460949112443114922527757426`64.*I,
 F[4, 301] -> 51.999515892757859701716773793921050551373748725173547869075194606`64. + 135.26120930741874242530739729191497767615879546852149716761678577`64.*I,
 F[4, 304] -> 4.8449716966596743731559848769877326843751649772929596882945577426`64. - 10.337979828838787851209262936201545838684409718363457977746220996`64.*I,
 F[4, 310] -> 61.557219670817080808486279910867923942294225660930308922301865474`64. + 24.184703721404135110756044747696918629686824797389906405054412952`64.*I,
 F[4, 312] -> 38.99408789448403129347954986229514966160797048737188570643583731`64. - 72.838863186658788016464161160691452552602612602421293469437312944`64.*I,
 F[4, 318] -> -2.5172755203793318607848961476627596188788141682704475015751706691`64.,
 F[4, 322] -> -2.2921810079899584247287903129670188613474385996862129245577025779`64. - 41.107451357233323440465511173974179515559999258111495433058920446`64.*I,
 F[4, 323] -> 0.11903719328133261971897530657277152473462051443648738638657823402`64. + 15.486127564203253303428104846162548090402348892534276897303380108`64.*I,
 F[4, 326] -> 5.5702332941938198860657021203337023599326415872159559031892669813`64. + 16.959408066333032575513150505611069546485029862035295163162213909`64.*I,
 F[4, 327] -> -5.8957711957438660947266208040243064405249687407488703787704313774`64. - 34.607063542702731369097953350937767521377309402846577215142265849`64.*I,
 F[4, 329] -> 1.8895363791902985557197168134436850362651548551941873541134421358`64. - 19.735264757531990371669643304547912369663321709714140534501500069`64.*I,
 F[1, 1, 1] -> 2.1381803588514946135547184362436548193381995426250586366546227672`64.,
 F[1, 1, 2] -> 1.8027243504440475207097353734654602611318422818275558458891811006`64.,
 F[1, 1, 3] -> 1.386294361119890618834464242916353136151000268720510508241360019`64.,
 F[1, 1, 4] -> 0.69314718055994530941723212145817656807550013436025525412068000951`64.,
 F[1, 1, 5] -> 0.95494236185499917755385486118361936308219628320622559576297998191`64.,
 F[1, 1, 6] -> -0.87266992954307428651877173441367225636270689710166280992681055953`64.,
 F[1, 1, 7] -> -0.63041746379732016017154063722966656737637115008118226084699403209`64.,
 F[1, 1, 8] -> 0.90986443342862670751007531926364433640449970581168811572943124112`64.,
 F[1, 1, 9] -> 1.6988453398383947552355862307630994547194736348304091705291750711`64.,
 F[1, 1, 10] -> 0.63417445384717030248755202618488125137197320989876183424498731033`64.,
 F[1, 2, 2] -> 1.772485745312686055392059090665805412542589530735783741942334051`64.,
 F[1, 2, 3] -> 0.88287229246886982360213586373727239182802611098853745476646617278`64.,
 F[1, 2, 6] -> 2.0876764534126804532709552512615075513178550536124350064720432713`64.,
 F[1, 2, 7] -> 1.8868455034112277105167124159385571562425309234590725335707349199`64.,
 F[1, 2, 8] -> 1.1040492398721250790377309294775217774559723389723819599793791898`64.,
 F[1, 2, 9] -> 2.0733752105830457713087309112397057013446472761529385055852629241`64.,
 F[2, 1, 1] -> 0.6222941218255753111965809179442609709751991009996477495662711166`64.,
 F[2, 1, 2] -> 1.0051292718232026628391189448515333893919256456688311624330646011`64.,
 F[2, 1, 3] -> 0.62207006213722665147473979321162095572075298386586463593644875888`64.,
 F[2, 1, 4] -> 0.68490406146808033739413936790016328044866335368402841091520297481`64.,
 F[2, 1, 5] -> 0.78257776528906127526148794457287200645203984406528518005045618721`64.,
 F[2, 1, 6] -> 0.49598847665031546369781262092813604976432456311457324025822303009`64.,
 F[2, 1, 7] -> 1.0650329276768154402285170794138678151301524206335756458180220374`64.,
 F[2, 1, 8] -> -0.25731871213181704070186291020911500120835577630423878794497366822`64.,
 F[2, 1, 9] -> 0.90184731500358809240446389662792277096111284004138684123314229883`64.,
 F[2, 1, 10] -> -0.044214497642994920135597367108454304338322317926081574402867788281`64.,
 F[2, 1, 11] -> 0.10121243233245358428656216585137751477572640251489032679463478567`64.,
 F[2, 1, 12] -> 0.62713638870573140206369884957328456902901643703171612042890750544`64.,
 F[2, 1, 13] -> 0.71553712407362317414608377890613010517814995881951496733564853799`64.,
 F[2, 1, 14] -> -2.1674504431897565766601572251028156468374699182721052814429261204`64.,
 F[2, 1, 15] -> 0.81444009617083887239308596130813914301556455177693775605268996539`64.,
 F[2, 2, 1] -> 0.59322521811470014899745412515838751472410985764933607862763526561`64.*I,
 F[2, 2, 2] -> 0.67781978453096985713484342750919542277784168139235209237404312082`64.*I,
 F[2, 2, 9] -> -1.8720566404940279796812050243903582704043617346962298784379276124`64.*I}}


==> anc/ReadMe.txt <==
Filename and Information

1_FormFactor_in_Masters.m
The lightlike two-loop four-point form factor in terms of the master integrals.

2_UT_Masters_Definition.m
Definition of UT master integrals used for the lightlike two-loop four-point form factor (also for five-point amplitude, following arXiv: 1807.11522).

3_Remainder_Function.m
The function of finite remainder for the lightlike two-loop four-point form factor.

4_Remainder_Symbol.m
The symbol of finite remainder for the lightlike two-loop four-point form factor.

5_Master_ReplaceRule.m
The replacement rule of the master integrals which form arXiv:1807.11522 by Abreu, Page, and Zeng to arxiv:2009.07803 by Chicherina and Sotnikov.

6_Numeric_Rule.m
The three sets of sepcial numerical results of the pentagon functions in the remainder to verify the collinear limit and DDCI at function-level.

========================
Some conventions:

dimension: D = 4 - 2eps.

Mandelstam variables and ratios:
the even-parity variables
sab := (p_a + p_b)^2, saq := (p_a + q)^2,
q := p1 + p2 + p3 + p4,
u1 := s12/s34, u2 := s23/s14, u3 := (s2q s4q)/(s1q s3q),
the odd-parity variable
tr5[p1,p2,p3,p4] := 4*I*epsilon[p1,p2,p3,p4].

The remainder function depends only on the three ratios of Mandelstam variables:
u1, u2, u3.

The spinor factors in the loop correction of the light-like two-loop four-point form factor:
B := (s12 s34 + s14 s23 - s13 s24)/tr5[p1,p2,p3,p4].

